Search for a light muon-philic $Z^\prime$ with the NA64-$e$ experiment at CERN

The extension of Standard Model made by inclusion of additional $U(1)$ gauge $L_\mu-L_\tau$ symmetry can explain the difference between the measured and the predicted value of the muon magnetic moment and solve the tension in $B$ meson decays. This model predicts the existence of a new, light $Z^\prime$ vector boson, predominantly coupled to second and third generation leptons, whose interaction with electrons is due to a loop mechanism involving muons and taus. In this work, we present a rigorous evaluation of the upper limits in the $Z^\prime$ parameter space, obtained from the analysis of the data collected by the NA64-$e$ experiment at CERN SPS, that performed a search for light dark matter with $2.84\times10^{11}$ electrons impinging with 100 GeV on an active thick target. The resulting limits, despite being included in a region already investigated by neutrino experiments,touch the muon $g-2$ preferred band for values of the $Z^\prime$ mass of order of 1 MeV. The sensitivity projections for the future high-statistics NA64-$e$ runs demonstrate the power of the electrons/positron beam approach in this theoretical scenario.

==> Pi.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    180402,       3243]
NotebookOptionsPosition[    179199,       3219]
NotebookOutlinePosition[    179595,       3235]
CellTagsIndexPosition[    179552,       3232]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"<<", "MaTeX`"}], "\n", 
 RowBox[{
  RowBox[{"texStyle", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"FontFamily", "\[Rule]", "\"\<Latin Modern Roman\>\""}], ",", 
     RowBox[{"FontSize", "\[Rule]", "18"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"MaTeX", ",", 
    RowBox[{"\"\<Preamble\>\"", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\\\\usepackage{amsmath,amssymb}\>\"", ",", 
       "\"\<\\\\usepackage{lmodern,exscale}\>\"", ",", 
       "\"\<\\\\usepackage[dvipsnames]{xcolor}\>\""}], "}"}]}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SetDirectory", "[", 
    RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mMu", "=", "0.1056"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mTau", "=", "1.777"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"q_", "?", "NumericQ"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"x", "*", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x"}], ")"}], "*", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mTau", "*", "mTau"}], "-", 
         RowBox[{"q", "*", "q", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}], "*", "x"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mMu", "*", "mMu"}], "-", 
         RowBox[{"q", "*", "q", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}], "*", "x"}]}], ")"}]}], "]"}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"qq_", "?", "NumericQ"}], "]"}], ":=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"x", "*", 
      RowBox[{"(", 
       RowBox[{"1", "-", "x"}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"mTau", "*", "mTau"}], "-", 
          RowBox[{"qq", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", "x"}], ")"}], "*", "x"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"mMu", "*", "mMu"}], "-", 
          RowBox[{"qq", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", "x"}], ")"}], "*", "x"}]}], ")"}]}], "]"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tickmag", " ", "=", " ", "1.7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ticks", " ", "=", " ", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.0", ",", " ", 
       RowBox[{"MaTeX", "[", 
        RowBox[{"\"\<0.0\>\"", ",", 
         RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.1", ",", " ", 
       RowBox[{"MaTeX", "[", 
        RowBox[{"\"\<0.1\>\"", ",", 
         RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.2", ",", " ", 
       RowBox[{"MaTeX", "[", 
        RowBox[{"\"\<0.2\>\"", ",", 
         RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.3", ",", " ", 
       RowBox[{"MaTeX", "[", 
        RowBox[{"\"\<0.3\>\"", ",", 
         RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.4", ",", " ", 
       RowBox[{"MaTeX", "[", 
        RowBox[{"\"\<0.4\>\"", ",", 
         RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.5", ",", " ", 
       RowBox[{"MaTeX", "[", 
        RowBox[{"\"\<0.5\>\"", ",", 
         RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.6", ",", " ", 
       RowBox[{"MaTeX", "[", 
        RowBox[{"\"\<0.6\>\"", ",", 
         RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}], 
     ",", " ", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.8", ",", " ", 
       RowBox[{"MaTeX", "[", 
        RowBox[{"\"\<0.8\>\"", ",", 
         RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"1.0", ",", " ", 
       RowBox[{"MaTeX", "[", 
        RowBox[{"\"\<1.0\>\"", ",", 
         RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"1.2", ",", " ", 
       RowBox[{"MaTeX", "[", 
        RowBox[{"\"\<1.2\>\"", ",", 
         RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"yticks", " ", "=", " ", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.2", ",", " ", 
        RowBox[{"MaTeX", "[", 
         RowBox[{"\"\<0.2\>\"", ",", 
          RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.4", ",", " ", 
        RowBox[{"MaTeX", "[", 
         RowBox[{"\"\<0.4\>\"", ",", 
          RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.6", ",", " ", 
        RowBox[{"MaTeX", "[", 
         RowBox[{"\"\<0.6\>\"", ",", 
          RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}], 
      ",", " ", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.8", ",", " ", 
        RowBox[{"MaTeX", "[", 
         RowBox[{"\"\<0.8\>\"", ",", 
          RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.0", ",", " ", 
        RowBox[{"MaTeX", "[", 
         RowBox[{"\"\<1.0\>\"", ",", 
          RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", " ", 
        RowBox[{"MaTeX", "[", 
         RowBox[{"\"\<1.2\>\"", ",", 
          RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}]}],
      "\[IndentingNewLine]", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xticksOnly", " ", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.0", ",", "0.1", ",", "0.2", ",", "0.3", ",", "0.4", ",", "0.6", ",", 
     "0.8", ",", "1.0", ",", "1.2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"yticksOnly", " ", "=", 
    RowBox[{"{", 
     RowBox[{
     "0.2", ",", "0.4", ",", "0.6", ",", "0.8", ",", "1.0", ",", "1.2"}], 
     "}"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pipRe", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Re", "[", 
        RowBox[{"g", "[", "q", "]"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", ".4"}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1.4"}], "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"BaseStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"FontFamily", "\[Rule]", " ", "\"\<Times New Roman\>\""}], 
        "}"}]}], ",", " ", "\[IndentingNewLine]", 
      RowBox[{"ImageSize", "\[Rule]", "650"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", "\[IndentingNewLine]", 
      RowBox[{"AspectRatio", "\[Rule]", "0.8"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Blue", ",", 
         RowBox[{"Thickness", "[", "0.003", "]"}]}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\< {q^2 ~[\\\\rm GeV^{2}]}\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "2.2"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "2.2"}]}], "]"}]}], 
        "\[IndentingNewLine]", "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotLabel", "\[Rule]", 
       RowBox[{"MaTeX", "[", 
        RowBox[{"\"\< {\\\\Pi(q^2) ~ ~  function}\>\"", ",", 
         RowBox[{"Magnification", "\[Rule]", "1.85"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"FrameTicks", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"yticks", ",", "None"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"ticks", ",", "None"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"FrameTicksStyle", " ", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"FontSize", "\[Rule]", "20"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"GridLines", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"xticksOnly", ",", "yticksOnly"}], "}"}]}], ",", 
      RowBox[{"GridLinesStyle", "\[Rule]", 
       RowBox[{"GrayLevel", "[", "0.97", "]"}]}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pipIm", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Im", "[", 
       RowBox[{"g", "[", "q", "]"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", ".4"}], "}"}], ",", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1.4"}], "}"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LabelRe", "=", " ", 
   RowBox[{"Inset", "[", 
    RowBox[{
     RowBox[{"Rotate", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"MaTeX", "[", 
         RowBox[{
         "\"\<\\\\color{blue} \\\\rm \\\\bf Re(\\\\Pi) \\\\ \>\"", ",", 
          RowBox[{"Magnification", "\[Rule]", "1.6"}]}], "]"}], "]"}], ",", 
       RowBox[{"0", "Degree"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.34", "*", "0.34"}], ",", "1.15"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LabelIm", "=", " ", 
    RowBox[{"Inset", "[", 
     RowBox[{
      RowBox[{"Rotate", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"MaTeX", "[", 
          RowBox[{
          "\"\<\\\\color{orange} \\\\rm \\\\bf Im(\\\\Pi) \\\\ \>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "1.6"}]}], "]"}], "]"}], ",", 
        RowBox[{"0", "Degree"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.25", ",", "0.45"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", "\[IndentingNewLine]", 
  RowBox[{
  "pipRe", ",", "\[IndentingNewLine]", "pipIm", ",", "\[IndentingNewLine]", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{"LabelRe", ",", "\[IndentingNewLine]", "LabelIm"}], 
     "\[IndentingNewLine]", "}"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8589099923501873`*^9, 3.858910066476486*^9}, {
   3.8589100992403307`*^9, 3.858910112803597*^9}, {3.858910150730343*^9, 
   3.858910182512418*^9}, {3.858910217999868*^9, 3.858910283187093*^9}, {
   3.85891034030127*^9, 3.858910363465657*^9}, {3.8589104419084377`*^9, 
   3.858910465600821*^9}, {3.8589174547759533`*^9, 3.858917516842244*^9}, {
   3.8589242728191147`*^9, 3.858924281937718*^9}, {3.858924313964435*^9, 
   3.8589243207549*^9}, {3.858924388421445*^9, 3.85892466909206*^9}, {
   3.858924725911339*^9, 3.858924895439887*^9}, {3.858924927002903*^9, 
   3.858925434474454*^9}, {3.858925529460965*^9, 3.858925529752133*^9}, {
   3.859629166721224*^9, 3.859629167401133*^9}, {3.859629265908307*^9, 
   3.859629266161565*^9}, 3.859629357052773*^9, 3.859629645439137*^9, 
   3.8596297194275637`*^9, 3.859629802198757*^9, {3.85963099137086*^9, 
   3.859630992681048*^9}, {3.859633490057748*^9, 3.859633527996126*^9}, 
   3.8596335824952717`*^9, {3.859633676495706*^9, 3.859633697207061*^9}, {
   3.859648358300915*^9, 3.859648411417985*^9}, {3.8596485393712683`*^9, 
   3.859648541387555*^9}, {3.859648585466071*^9, 3.8596485859212933`*^9}, {
   3.861345268551446*^9, 3.861345299117697*^9}, {3.86134533522491*^9, 
   3.861345437135581*^9}, {3.861345576234963*^9, 3.861345577398801*^9}, {
   3.861346027931335*^9, 3.8613460319657583`*^9}, {3.8613562506638536`*^9, 
   3.86135649166891*^9}, 3.8613565662458067`*^9, {3.8613659621830807`*^9, 
   3.861366210198751*^9}, {3.861366257159523*^9, 3.861366265252285*^9}, {
   3.861366396857835*^9, 3.8613663987199287`*^9}, {3.863232930737636*^9, 
   3.863232952214959*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"92f69e52-9b4b-4051-9936-800076e796d5"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 1], Thickness[0.003], Opacity[1.], 
       LineBox[CompressedData["
1:eJwVlHk0FIoXx62VoiQxVAyptOhZQpS+oWRJSmQ5Uar32iiVeE/2pSJleVqQ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        "]]},
      Annotation[#, "Charting`Private`Tag$37825#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0.5, 0], Thickness[0.003], Opacity[1.], 
       LineBox[CompressedData["
1:eJxN13c4le//AHCZ2WWPZLRESckqeZdQSoOEJElCUmaSEKnIjpKRjGTvlb1J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        "]]},
      Annotation[#, "Charting`Private`Tag$43276#1"]& ]}, {}}},
  AspectRatio->0.8,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Times New Roman"},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       RotationBox[
        StyleBox[
         GraphicsBox[{
           Thickness[0.02399232245681382], 
           StyleBox[{
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
               0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
               0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {0, 1, 
               0}, {0, 1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBWIQPWeR8s4/z1Udvuz7uDV9mqQDjJ+eBgJSDg0sR/sN
t6s6qH9SeTmrUwoin47gi/Z4vWL5ogLnb1B90jzvrYpDuwK76hkTqPrnKnDz
E0KC1BecVHEwMQYBcYc3xVtFf3PD+GIOD1zjHWclKsP5zhOahdJuKcL5DCCw
QdFBuHJSydkUSYdwTrF243pFhx3BVhH/j8tC1EcpOrivObqcQUMBot5A0aH6
/o9bxq8VHWbMBAJLWYj+LUoQ+oqiw4pvLyvOTFB2KD28zXXmXCWIu91V4fy/
30ofzJmoBudD/K3hcAYEZBQcMvI/tJ78ogVxR7o4nG+RpGvH6vDdHp3Pwtkl
n/xO0yFGNULm3B5WB3Q+2N0O4nD16HxIeIg6NIjXsmYe+2NfBfKft6hD4fKS
Df/8ORxgfIh53HD+i9rH2ed1+OF8N1A4zRCB80HBM/OnqAPMfBgfZj8kHAUw
+Hvza97OTFWCmicG5we/vfxxRqMEnL8dFD7sUg7K1x4FM8goQewRlnYoB4Vr
raJDCFi9DIS/VgHOh8UnjA/2l4wsnF8DdocknA9Ob9/EHXojuv0ZP8hB3BUB
dddWBUi8rRGBpJdVShD/LBBxWAlKBwbKcL7s8hceevNV4XxY/oD4W8IBPf8A
AJ4FYPw=
               "], {{7.628129999999999, 11.2844}, {7.628129999999999,
                10.6281}, {7.6156299999999995`, 9.590629999999999}, {5.625, 
               9.590629999999999}, {4.229690000000001, 9.590629999999999}, {
               4.229690000000001, 12.965600000000002`}, {5.648439999999999, 
               12.965600000000002`}, {7.5921899999999996`, 
               12.965600000000002`}, {7.628129999999999, 
               11.987499999999997`}, {7.628129999999999, 11.2844}}}], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 
               1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
               1, 3, 3}}, {{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAGIQvVEvbzHjHgOHHcFWEf+PSznA+OuFdPjS66QdIsS3
X2ToQ/Admx4dn1GN4Ks/aZ531gvBT46948bsYeAwfSYQREo7eJ9gt51tauDw
pi2322i3lMMZMNB3CHl7+eOMheIOM0DqLPWgfDGHjPwPrSdFdOH8/yAwXxPO
nwkGmg73XeMdZwnKwvkxqhEy5/bIOxiDQLIBnA+WXongw/yHzuePDbhvVK4A
568F+UdP0SE9DQiWGTi4rzm6nOGHkgO3m2opk5SBg66i/JccMRUHkR6vVywm
+g6NLEf7DcVVHU4cdlqbeU/XIQ0MVB22gMyr0YHzfS9OjPl3WAPOf5Gl/W36
XjW4+TC+7K4F+1LfycP5DCDgIOnw91vpgzmGmg4an1Reznop4jB1An+V2Wkd
OF986hXODCMDOB/mH4j5kg7o8Q0AD8XWZw==
               "], {{15.637499999999998`,
                8.27969}, {12.799999999999999`, 8.27969}, {12.8234, 
               8.768749999999999}, {12.835900000000002`, 9.23438}, {
               13.085900000000002`, 9.6625}, {13.312499999999998`, 10.0438}, {
               13.729700000000001`, 10.3063}, {14.242200000000004`, 
               10.3063}, {15.517199999999997`, 10.3063}, {15.624999999999998`,
                8.87656}, {15.637499999999998`, 8.27969}}}], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4oNty8NPCZk6bPfaYDHHktkBxl9ya/ljw2YE
38QYCDYzOzxJXHjN5L6JQ8ATz0umwawOEeLbLzKsM3a4wXtbLPUbnwNImTGz
sYPbmqPLGSLE4fyZINCpAOcnhASpL9BUdZCYeoUzY5Kxg4HWSuELKpoOB2pl
LdK/mDhk5H9oPflFG27/m+Ktor+1deD8lNg7bswWCP4W8x+HUrwQfLA783Uc
ltzfxzeH2dTh/NWwN/rVOg6fNgRkz/puAuczgMAFBN/nBLvt7KvGDv4XJ8b8
O6wFkXcwdliv+qR5Xq6Gw36Q+5YYQdzLouZw+rDT2sw4IwcPkH8rlOF8mH9h
/BYFdtUzV2Qc6n9bFZzrMHLYEWwV8V9d3OEzyD3qxg5nzwABj5CDQ9Oj4zNu
GztwO/J5zVjJ4fB1562uv1dNHK6DwreMCe5+GB/mPxgf5v/0NCBYhuDD4hcA
JhrORg==
              "]], 
             
             FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
              1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
              0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
              0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 
              3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4hkzgWCnvYOJMQiIOsD4DCDgIO7wdeetrr+l
dhj8J4kLr5mc14SrR+f7nGC3nX1Vy6GR5Wi/oboZBh+mXvVJ87yzWeYYfJh9
MPXofJh7JwSXqEyvN3Oouv/jlrG3qMMXkPuOmsP5fhcnxvwztoDzl7/w0Pu/
EMHn8V8/JfWFJZwvMS9O87SDFdx8GB9m//Ms7W/T/1pg8GHuB+t7bIPBh6n/
DwLzrTH4MPvA7vlhDXdPyVbR36ftbOH8MyCwBsEHh5eUHZzf4/WKxSTRHs5H
j18ASBbMcw==
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4uOaVpNOH3d0mAkCnQoOMP6HResVzkYoObiq
ljLN2uHosEH1SfM8X1UHYxBIdnT4+630wRxBDYdur1csJpyODiycXfLJ77Qc
NujlLWbscXA4fzXsjX61DkR9NYJ/W7om0agUwfc+wW47O9fB4Uniwmsm+Qj+
FvMfh1K8EPyU2DtuzBYI/pviraK/tXUcdt7q+pva7uDgf3FizL/D2g7/QUDe
EWJ+tKaD8CfH82mljg5nQCBHFc4P5xRrN+5XgPPXCunwpd8Td5B3/Jh8RtfR
oWR5yYZ/5/kh+mocHApB/H4WuP0mIH9tZobzl9xa/tiwGcHf7rXBYo4lgp+e
BgTLmOD+v857Wyy1jAkePjD+mu7bGQz9CH778vBTRjyODv5PPC+ZBnM6rAbJ
hzs6fN73cWt6mCDEfUscIe4xFoPH33RQfEZKO6DHLwBK3dLd
              "]]}, {
             FaceForm[
              RGBColor[0., 0., 1., 1.]]}, StripOnInput -> False]}, {
          ImageSize -> {66.69431232876713, 26.141935740971356`}, 
           ImageSize -> {41.68394520547945, 16.338709838107096`}, 
           BaselinePosition -> Scaled[0.32439307852814453`], 
           ImageSize -> {42., 17.}, PlotRange -> {{0., 41.68}, {0., 16.34}}, 
           AspectRatio -> Automatic}], StripOnInput -> False], BoxRotation -> 
        0.], TraditionalForm]], {0.11560000000000002`, 1.15}], 
    InsetBox[
     BoxData[
      FormBox[
       RotationBox[
        StyleBox[
         GraphicsBox[{
           Thickness[0.023940627244433802`], 
           StyleBox[{
             
             FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
              1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
              0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJxIGYCYhNjICgWcwDTxqIOMD4DCDiIO0SrRsickxHE
4LNwdsknv9OEq0fnZ+R/aD35RcshCqR+j4jDnEXKO/8813Lojej2Z/zAD+e/
qH2cff4NNxqfHc5vEK9lzTz2xx7G3yC9TffUm6/2MPNhfJj9B7v3NZksZnVA
58PcD1OPzof5H2Zf1f0ft4y9ReHuQeVzw/kw/8D4MP/C+OjhCwBll5HX
              "]], 
             FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJVIAaxQYCJAQEYsbAZoWqZiWTjMocY80lVP5L1AgDM
kgJf
              "], CompressedData["
1:eJxTTMoPSmVmYGBgBGIXIGYC4uUvPPT+PzRwMDEGAVEHGJ8BBBzEHfqDS1Sm
82Py9+bXvJ35VBHO11WU/5IjpuIgMy9O87SBvoNoj9crlhBVhxZe//VTWnXg
/CntrVGXZbTg/FOHndZm/tNwEKmcVHJ2i7LDZJD8HA2HB67xjrM+Kjmcvxr2
Rt9aw2GHQ9Oj4z9UHDbp5S1mnKMG1+9zgt12tqgqnF99/8ct49NKcP5aIR2+
9D5Fh5kgcFPZofzwNteZvIoOwmD7lBzc1xxdzsCByYfp/w8Gkg4/374+YKmM
4EP8oeLQqsCueuaLDJxfA7LfWxaDD3aHnjKcDwtPmHnofFh8zAC5W1LaoQqs
T9Rhe7BVxP92OTh/Dcjce/JwPtifMxXgfP7YgPtG4Upw/h1N2TX/HyvBzYfx
YfaD3WmniMEHq9usAOeDw9FX2eH0GSDQUXbYYv7jUEqXisMG1SfN89aqwPlP
ExdeM+lXhfMh8aXm4HtxYsw/ZgQfHO4aSnA+zH5weipQweDD3A8O5z8qcP+B
422LGpwvC0rQ8epwPtgdXBpw/pxFyjv/HNeE80XA8a4FNx/Gh9n/BOSf9RoY
fFj4wPiw8Hmepf1t+lwtuP/BfFkdOB8S3wg+JL/owsMHxoeFD4wPtz9CfPvF
B9oYfJj7QdFzJkcH7j9drZXCF1T04Hywe88j+DWfNgRkV+nD+RvB+c0Azkcv
LwDXuLXj
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4hgFx4/JOqYO2702WMyxZHaA8ZfcWv7YsBnB
NzEGgs3MDrW/rQrO/TBxCHjieck0mNXh84aA7FnHjR1u8N4WS/3G53AGBGSM
HdzWHF3OECEO588EgU4FOD8hJEh9gaaqwwa9vMWMa4wdDLRWCl9Q0XSIEN9+
kYHP1CEj/0PryS/acPvfFG8V/a2tA+enxN5xY7ZA8LeY/ziU4oXgP0lceM0k
X8fBtjJihamsqcP5q2Fv9Kt1HHq8XrGYCCL4YHe9NIHzwfreGzv4X5wY8++w
FkQ+0thhveqT5nm5Gg6RIPftM4K4l0XNIRnkjgojBw+QfyuU4XyYf2H8FgV2
1TNXZBzEp17hzFhk5LAj2Criv7o4xD2Oxg5nQeHCI+RwW7om0eirsQO3I5/X
jJUcDhOCS1SmvzdxuA4K3zImuPthfJj/YHyY/9PTgGAZgg+LXwB/oMpo
              "]], 
             
             FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
              1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
              0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
              0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 
              3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYhNjILhs7wCmjUUdYHwGEHAQd+gPLlGZ3m+H
wX+SuPCayXlNuHp0vs8JdtvZV7UcZObFaZ52MMPgw9QfqJW1SG8xx+DD7IOp
R+fD3KvxlnefwUwzh6r7P24Ze4s69IHcd98czn+epf1tuq8FnO/Y9Oj4jN0I
/vIXHnr/Ga3g/C3mPw6lRFnBzYfxYfY3shztNxS3xODD3H8GBP7YYPBh6mfM
BIKd1hh8mH1LQe4RtIG7h8d//ZTUCFs4PzUNCI4h+PtB4WViB+erPGmed7bK
Hs5Hj18A1K+6tA==
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4inf2OJnXHF0mAkCnQoOMP6HResVzkYoOQh/
cjyfdtTRYYPqk+Z5vqoO/0Eg39Hh77fSB3MENRwixLdfZBBzdGDh7JJPfqfl
UPvbquDcDAeH81fD3uhX60DUtyP4y1946P1vRPDFp17hzKhycHiSuPCaST6C
v8X8x6EULwQ/JfaOG7MFgv+meKvob20dh/bl4aeMpjg4+F+cGPPvsLbDGRDQ
cYSYH63pcH8f3xzjJkeIeI4qnB/OKdZu3K8A568V0uFLvyfu8IZ3n8FMK0eH
kuUlG/6d54eGi4NDIYjfzwK338QYCDYzw/lLbi1/bNiM4G/32mAxxxLBT08D
gmVMcP9f570tllrGBA8fGL8yYoXp2dkIfnCJyvT/Eo4O/k88L5kGczpUgOST
HR0+7/u4NT1MEOK+jY4Q9xiLweNvOkg8UtoBPX4Bwh3gVQ==
              "]]}, {
             FaceForm[
              RGBColor[1., 0.5, 0., 1.]]}, StripOnInput -> False]}, {
          ImageSize -> {66.83348642590288, 26.141935740971356`}, 
           ImageSize -> {41.77092901618929, 16.338709838107096`}, 
           BaselinePosition -> Scaled[0.32439307852814453`], 
           ImageSize -> {42., 17.}, PlotRange -> {{0., 41.77}, {0., 16.34}}, 
           AspectRatio -> Automatic}], StripOnInput -> False], BoxRotation -> 
        0.], TraditionalForm]], {0.25, 0.45}]},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      GraphicsBox[{
        Thickness[0.5025125628140703]}, {
       ImageSize -> {4.383561643835617, 35.94516164383562}, 
        ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
        BaselinePosition -> Scaled[0.32439307852814453`], 
        ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
        AspectRatio -> Automatic}], TraditionalForm], None}, {
     FormBox[
      GraphicsBox[{
        Thickness[0.020064205457463884`], 
        StyleBox[{
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
            0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
            0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBmIQ3RfR7c+4QdThOu9tsdRtnA4wPo8jn9eMlVwOCrsW
7Ev1Q/Dd1hxdzjBDBM6fCQKRQnB+qwK76hkTIYcv+z5uTQ/jhvPngNRJ8sD5
/k88L5lO5nEIfnv54wxHmH4eh/Q0EIDyX/JC+GySDgwg8EAFzj912Glt5j8V
iD3XJBwaWY72G4qrQtwzE8F3B7nXAsF/05bbbRQt5nDhatgbfWsVBxNjICgW
ddibX/N2Zqoy3H8psXfcmCtUHKJVI2TOyQg7TGlvjboso+rQDwofAUE4H+J/
djg/Z2pCoUXxd/tOG89daYsU4XyIv2Xg/BiQuTXiDv9BwJ4RYs5OEQew+B52
OF/1k8rLWSd54Py1Qjp86XUCDiGgcFsoBuULQuXFHSrv/7hl3C0Iibd14g43
QPFaxg8JtzYBhxlghXwOMhvF5jMt4IXax+uw5Nbyx4aHuRwKlpds+OfPA+cH
gOLpMjs8fjXA7mGD8yHyrBh8sD03OeB8cLoy4HAAR28aG4R+xu5QCLKPnx3O
h8hzwPlgdypwQeJZjAMaX9xwPjh+ZwjB+ZD0KgznrwOFj5wI3Lw2UDxcQfAh
8qJwPiz9o/Nh+QMAaSxAjQ==
            "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQLb9rwb5UPyGH/yBwX8rhgWu84yxBIYeeiG5/RgEE
333N0eUMPyQd0tNAQNChDywv6TATBCIFIPROcQcGEGjgcTgDAmtEHZrFa1kz
2TjgfLsSx9rTMixwPrcjn9eMl4wQewrF4fyQt5c/znCUgvMh7pNxkNkoNp/p
AYuD8rVHwQwyihB3bGCD8pUcXtQ+zj7/htNBIDbgvtFxZQcekP5MPoefb18f
sFys4tAPdrcgnP9l38et6WYicH6bArvqmSsiDmuFdPjS1ynB+eWHt7nOrFVy
aEXjQ+wXgYSPhpKDSOWkkrNLRODuQQ9fAC83nJI=
            "]}], 
          
          FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4jmLlHf+Oa7icOqw09pMO3WHhJAg9QWeCP6L
LO1v021VHDaoPmme91bNYUp7a9RlGRUHU5u9QdMU1RxUrj0KZnij7JCR/6H1
5BVVhzuasmv+X1Z2EO3xesWyRdVhrZAOX/o8JTi/9PA215mxCL6JMRAIy6Oq
X6foYKC1UvjCEnWH/yDwXtHBDGTfQ3UH5wnNQmmzlBzA7k7XcFAG2X9HyeFR
hPj2iws0HDzWHF3OcEPZofa3VcG5Dk0HmP/qQfwMLTi/5tOGgOxb2nC+zPIX
Hnr7dR1WfntZccZA2SEl9o4b8w89B+HKSSVnTRThfHeQ+TPk4Pwv+z5uTReT
cWjh9V8/pVUXzt+gl7eYUUYHzgeHT4g2xL/BshD9FtoOIiDzjyD4vRHd/owF
cnD+GRDIkYfoL0HwnyQuvGbCrwPn/3n7+oDlYx2HFgV21TNXZOF8A5B9xQg+
AwgkyDm8KN4q+ptbD+JfBwWHP99KH8wphPqPQxHO77bx3JXWpATn78mveTvT
VdlBZl6c5mkDXTgfFp4wPtifxloQ98koQdLTP2h82Sg4/AWZJ6ju4Aqyr0IG
En8MqvDwAqeHKypw/huQe08j+GlgoOIQcEu6JjFIBc5HT88Adt5HrQ==
           "]], 
          FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{18.279700000000002`, 
           2.3203099999999997`}, {18.279700000000002`, 2.7609399999999997`}, {
           17.1234, 2.7609399999999997`}, {17.1234, 13.799999999999997`}, {
           18.279700000000002`, 13.799999999999997`}, {18.279700000000002`, 
           14.240599999999999`}, {16.6828, 14.240599999999999`}, {16.6828, 
           2.3203099999999997`}, {18.279700000000002`, 
           2.3203099999999997`}}}], 
          
          FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI7IGYCYvumR8dnaFs7rBXS4UuPU3CA8cM5xdqN+RUd
YhQcPybfsXIwBgFmRQcON9VSJi4E/8Rhp7WZ6yzh/DMg4IPgg2lnCzhfZl6c
5ukP5nDzYXyY/U8SF14z8beA8zfq5S1mjLGE829J1yQapVo67M2veTtTFME3
AJlfLAfnp6eBgDSc/2Xfx63p30Qd7oD4V80dWhXYVc9MEXX4svNW199WBN9A
a6XwhSlmcD4XyL9RJhD774nD+Su/vaw4c0AJztcH6Vui6aD6pHne2VlmDn++
lT6Ys1HLoXBN9+2MAnM4H6y+ygLO/7IhIHvWdksHaVA4GGg6XBf65Hiezcph
hwMwIn6oQMKTx8rB5wS77eytCP7Pt68PWC5WgZhjiOCD4ysGkw/TD+ODw1lf
FVX+qhac739xYsw/Z204X2LqFc6MJG2H51na36bbIvjTJ/BXmWkj+Dz+66ek
alg56CvKf8kJ03b4DgpfUSuH7SD/SGg7FIDCo8HSoYHlaL+huaZDcuwdN2YN
S4cAUEQJaTlEiG+/yJBnATcPHP8+5nD+kvv7+OYom8L5p0Hpz87YwQ/k3sXq
cD4sfmD8A937mkwWS8P1m4ATpIhDyVbR36f9zOH8T6D4ULeA84tB8nKWDlX3
f9wy9hZ16AsuUZneb+kwEwQiJSDxdczS4YFrvOOsi2Lw8GAAAQdRaDgi+LDw
ROfvDLaK+N+O4EPsE4PzRSonlZxdIgfn/wcBewVIeGdYYeRfGB8ARseBMA==

           "]], 
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
            0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}, {{0, 2, 0}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGCQA2IQnc35c0F6sIPDfxC4L+UA46t/Unk5S1PaoSJihelZ
bweH6TOBIFLa4Q3vPoOZTgh+ehoQmCH4YP3GDg4xqhEy52SkHXj8109JNUCY
765ayjSLw8FhrZAOX/o9MQd9rZXCF1zsHUDGpB0ThfCP2MH5+2tlLdJdEPyC
Nd23MwRsHd605XYbSYuj8qPl4fz7rvGOsxQVHIq3iv4+recA54PdE4Dgw/yL
zt+bX/N25lQEv/zwNteZf5UcgktUpv9ncHDYoJe3mNFG1UFmXpzm6Ql2cD7Y
/Sa2cD7YPg0bB/7YgPtGx5XgfJHKSSVnl8jD+TPB4Sfp0AuyIN4Wwt8p4iA+
9QpnxiY7OB/sHz4HOB81/iQd0OMTALLcys8=
            "], {{31.912499999999994`, 
            8.29219}, {29.075000000000003`, 8.29219}, {29.170299999999994`, 
            10.1641}, {30.220299999999995`, 10.3781}, {30.55309999999999, 
            10.3781}, {31.829699999999992`, 10.3781}, {31.899999999999995`, 
            8.696879999999998}, {31.912499999999994`, 8.29219}}}], 
          
          FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJtIGYC4l8xuUf/Obk4yMyL0zxtoOUA40tMvcKZ8UjL
Yb6NzpVZ25wdfE6w286+quUg8snxfFovgh9SojL9vwOC/xukX8oZrh/Gh5lf
/9uq4FyGs8P0CfxVZtpaDp83BGTPqnd2+A8C9ZpwfmoaELAh+GY2e4OmPdSA
873A9mlA3FcG06/h0O31isUk0slhrZAOX3qdpMPkb2zxM3QcHQy0VgpfUNF0
YFk8yYpR1dFhziLlnX/SEXyY/bj4MPf3gMwvRPB33ur6mzodkw/zv+qT5nln
ixzh4VO8VfT36X8OcP4b3n0GMy8h+Mc1rSadXo7gg91hj+Bnc/5ckC7tADcf
xofZv/yFh97/SgRfHKRuEoKfcPiydupKB4fJ7a1Rl200HdJB4czn5PCmLbfb
SFrUIUJ8+0UGMSeHvohuf8YCEYdgUPxKODmYGIOACES9HoJfEbHC9Kwzgi8M
Sh+uTg5ua44uZ4gQgbjf38kBpC1NTdShfXn4KaMlzg7NvP7rp7RqQNy70dnh
1GGntZlymg4b9PIWM55BpA/09AkABzYiEQ==
           "]], 
          
          FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYh7/9VNSI9wcTh12Wptpp+5Q+9uq4JwFgq/g
+DH5jKmbwwbVJ83z3qo5+Jxgt52t6+ZgarM3aJqimkPi4cvaqYpuDhn5H1pP
XlF1yOH8uSBd2s1BtMfrFcsWVYcI8e0XGc65wvlg8/Yi+HUg+zgQ/GUvPPT+
T3R1MNBaKXxhibqDxNQrnBmLXB3MQPY9VHdgWTzJivGsq8OcRco7/6RrOAh9
cjyfdtfV4RHIogUaDgdqZS3SZdwg/ujQdID5rx7Ez9CC82s+bQjIvqUN58ss
B1q8X9fhDe8+g5mfXB1SYu+4Mf/Qc3BoenR8RjGCnwDy708XOB/kbJOVLg4t
vECDWnXh/A16eYsZZXTgfHD4hGhD/HsBqt9C22FN9+0MhvsIPtj9XxD8jSBz
RFwh+ksQ/CeJC6+Z8OvA+X/evj5g+VjHIaREZfr/By5w/hkQuILgg8Pzk4vD
i+Ktor+59Rzm2ehcmWUG1P+t9MGcQj0HkDdSMxB8sPuOI/gnNK0mnf7u6iAz
L07ztIEunA8LTxjfxBgEtCDpZa0rJD3903AQAcWXqavDX5B5guoQ/lYXSPwx
qMLDC5werqjA+W9A7j2N4KeBgYrDn5jco/+s3OB89PQMAJ+CQWM=
           "]], 
          
          FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{47.44839999999999, 
           2.3203099999999997`}, {47.44839999999999, 14.240599999999999`}, {
           45.849999999999994`, 14.240599999999999`}, {45.849999999999994`, 
           13.799999999999997`}, {47.006299999999996`, 13.799999999999997`}, {
           47.006299999999996`, 2.7609399999999997`}, {45.849999999999994`, 
           2.7609399999999997`}, {45.849999999999994`, 2.3203099999999997`}, {
           47.44839999999999, 2.3203099999999997`}}}]}, {
          Thickness[0.020064205457463884`]}, StripOnInput -> False]}, {
       ImageSize -> {109.65328219178083`, 36.01148493150685}, 
        ImageSize -> {49.84240099626401, 16.368856787048568`}, 
        BaselinePosition -> Scaled[0.3237956353650342], 
        ImageSize -> {50., 17.}, 
        PlotRange -> {{0., 49.839999999999996`}, {0., 16.37}}, AspectRatio -> 
        Automatic}], TraditionalForm], None}},
  FrameTicks->{{{{0.2, 
       FormBox[
        GraphicsBox[{
          Thickness[0.058997050147492625`], 
          StyleBox[{
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKB2tGiFzLkbSwXlCs1CalZIDjO9zgt12tqmKw38Q
kJd0+Pn29QFLZTWHHcFWEf/TxR1MjIHgszqELhZ1YOHskk9+p+kgXDmp5CyL
kINIj9crlhItB/sSx9rTMfxw/vd9H7emX+OE8wuXl2z4x8/s8ANk/mFNB/8n
npdMhf/b1/22Kjh3Qt2h5kXTr2k7f9rPWaS884+7moNEk8wUg8vf7TeoPmme
d1YFzoe5H8ZvUWBXPXNF3mHeiclLstV+2k+fCQSRMg5Lbi1/bMjM4OC+5uhy
hh8SDtu9NljM2cns4AbiR4g6FIDc488F8ZexiMNSkHpnfjgf7P/jwnB+1f0f
t4y1xRwUdi3Yl7pOzOEMCPSIOzxwjXecVSgJCQ8XSQcRcLjIwsP3w6L1Cmdv
KDigh38UiL9H1OG2puya/80IfjXIntcKcP4XUDiayUFpUQd5kP1+0hB3+IlA
aD4xqLigQxoIqInC/QPj3+C9LZZqxgPnQ8KHzeFg974mE2YxqDyLQzsoPE2k
Hbgd+bxmaDI73Af5T1AOzof5B8aHuR/GT4m948ZcoQLnb9DLW8xoo+bQF9Ht
z7iBxcHv4sSYf4vVIeHnw+Ywub016rKNpgMPWD23Q82nDQHZvzTh7ofxIeEs
COdDwkPEYT0ofeRqOqwT0uFLlxN1eBQhvv1igjo8/Ay0VgpfYFGD8yHpWwUj
/AEp50Kh
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             8.99375, 5.871880000000001}, {8.99375, 6.2171899999999996`}, {
             8.70781, 6.456250000000001}, {8.42188, 6.456250000000001}, {
             8.075000000000001, 6.456250000000001}, {7.837499999999998, 
             6.17031}, {7.837499999999998, 5.88438}, {7.837499999999998, 
             5.539059999999999}, {8.12344, 5.300000000000001}, {
             8.409379999999999, 5.300000000000001}, {8.754690000000002, 
             5.300000000000001}, {8.99375, 5.585939999999999}, {8.99375, 
             5.871880000000001}}}], 
            
            FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYpl5cZqnN+g5fNn3cWu6mazDVvMfh1K0EPyU
2DtuzBJ6DqlpICDj4L6/Vtbiua5DOoh7TBKifpWuw8HufU0mzJIOsstfeOjV
60L0T5Nw+PP29QFLZR04/wwI5GjD+b9A8szqcP6cRco7/yxXd5DftWBf6jpJ
h8ntrVGXZTQd3rTldhvtlnE4fzXsjf5uTYf/IHBfFsKP1nXgjw24b+Su5ADz
zx1N2TX/m5Xh/EcR4tsvPlCF808ddlqbOU/DoYXXf/2UVh0HkR6vVywlWg7m
NnuDph3UhPNfZGl/m/5XDc4H64tTdUgGh4sGnD9jAn+VGbcanC8KUn9FBSKe
rQbnTwH5pwbBh5kP42/Sy1vMOEfd4Uniwmsm+qpwfuAt6ZrETwg+WN9cNUh4
qas7/P1W+mCOoDrcfBgfHG9uCP6MmUBgieBD9KtB3a8ONV/NYTM4XqHh81Td
4Qcong5rQvQVasL52x2aHh2v0IbzdRTlv+Rs04GarwHnw8Ifxgc5Y+ZNZYcp
IHu7tSHpSUzJ4TnY31oO4Zxi7cb9CvDwdFtzdDlDhBicb2IMAqIOf8D26MH5
6OkZAP84Sn4=
             "]]}, {
            Thickness[0.058997050147492625`]}, StripOnInput -> False]}, {
         ImageSize -> {28.815436114570364`, 27.77580672478206}, 
          ImageSize -> {16.95025653798257, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {17., 17.}, PlotRange -> {{0., 16.95}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {0.4, 
       FormBox[
        GraphicsBox[{
          Thickness[0.058997050147492625`], 
          StyleBox[{
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKB2tGiFzLkbSwXlCs1CalZIDjO9zgt12tqmKw38Q
kJd0+Pn29QFLZTWHHcFWEf/TxR1MjIHgszqELhZ1YOHskk9+p+kgXDmp5CyL
kINIj9crlhItB/sSx9rTMfxw/vd9H7emX+OE8wuXl2z4x8/s8ANk/mFNB/8n
npdMhf/b1/22Kjh3Qt2h5kXTr2k7f9rPWaS884+7moNEk8wUg8vf7TeoPmme
d1YFzoe5H8ZvUWBXPXNF3mHeiclLstV+2k+fCQSRMg5Lbi1/bMjM4OC+5uhy
hh8SDtu9NljM2cns4AbiR4g6FIDc488F8ZexiMNSkHpnfjgf7P/jwnB+1f0f
t4y1xRwUdi3Yl7pOzOEMCPSIOzxwjXecVSgJCQ8XSQcRcLjIwsP3w6L1Cmdv
KDigh38UiL9H1OG2puya/80IfjXIntcKcP4XUDiayUFpUQd5kP1+0hB3+IlA
aD4xqLigQxoIqInC/QPj3+C9LZZqxgPnQ8KHzeFg974mE2YxqDyLQzsoPE2k
Hbgd+bxmaDI73Af5T1AOzof5B8aHuR/GT4m948ZcoQLnb9DLW8xoo+bQF9Ht
z7iBxcHv4sSYf4vVIeHnw+Ywub016rKNpgMPWD23Q82nDQHZvzTh7ofxIeEs
COdDwkPEYT0ofeRqOqwT0uFLlxN1eBQhvv1igjo8/Ay0VgpfYFGD8yHpWwUj
/AEp50Kh
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             8.99375, 5.871880000000001}, {8.99375, 6.2171899999999996`}, {
             8.70781, 6.456250000000001}, {8.42188, 6.456250000000001}, {
             8.075000000000001, 6.456250000000001}, {7.837499999999998, 
             6.17031}, {7.837499999999998, 5.88438}, {7.837499999999998, 
             5.539059999999999}, {8.12344, 5.300000000000001}, {
             8.409379999999999, 5.300000000000001}, {8.754690000000002, 
             5.300000000000001}, {8.99375, 5.585939999999999}, {8.99375, 
             5.871880000000001}}}], 
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 
              3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {
              0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
              0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0,
               1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAGIQ3cBytN/QXN9B/ZPKy1masg4wfsX9H7eMu+UcWDi7
5JPP6WDwZZa/8NCT14LzA25J1yROQvD/fCt9MGejlsN2h6ZHxysQ/DmLlHf+
cUfwfU6w2842RfD1tVYKX2DRgahL13JIib3jxnxDBW4/jA9z75T21qjLMtoY
fGMQuCwB5/dFdPszCog7yMyL0zwtoO3QqsCuemaKmIMRSF2wJpw/EwRuamDw
TcAGijq08Pqvn5Kq6VAFco+3KNQ/2nC+PygcPiH4z7O0v02fqwPng/W36sH5
4HAT0oebD+PD7Af7d4YenP8kQnz7xQc6cD4svGH+g/Fh/ofx0eMXxgcAF57L
NQ==
              "], {{13.617199999999997`, 7.635939999999998}, {
              10.720300000000002`, 7.635939999999998}, {13.617199999999997`, 
              12.1297}, {13.617199999999997`, 7.635939999999998}}}]}, {
            Thickness[0.058997050147492625`]}, StripOnInput -> False]}, {
         ImageSize -> {28.815436114570364`, 27.77580672478206}, 
          ImageSize -> {16.95025653798257, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {17., 17.}, PlotRange -> {{0., 16.95}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {0.6, 
       FormBox[
        GraphicsBox[{
          Thickness[0.058997050147492625`], 
          StyleBox[{
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKB2tGiFzLkbSwXlCs1CalZIDjO9zgt12tqmKw38Q
kJd0+Pn29QFLZTWHHcFWEf/TxR1MjIHgszqELhZ1YOHskk9+p+kgXDmp5CyL
kINIj9crlhItB/sSx9rTMfxw/vd9H7emX+OE8wuXl2z4x8/s8ANk/mFNB/8n
npdMhf/b1/22Kjh3Qt2h5kXTr2k7f9rPWaS884+7moNEk8wUg8vf7TeoPmme
d1YFzoe5H8ZvUWBXPXNF3mHeiclLstV+2k+fCQSRMg5Lbi1/bMjM4OC+5uhy
hh8SDtu9NljM2cns4AbiR4g6FIDc488F8ZexiMNSkHpnfjgf7P/jwnB+1f0f
t4y1xRwUdi3Yl7pOzOEMCPSIOzxwjXecVSgJCQ8XSQcRcLjIwsP3w6L1Cmdv
KDigh38UiL9H1OG2puya/80IfjXIntcKcP4XUDiayUFpUQd5kP1+0hB3+IlA
aD4xqLigQxoIqInC/QPj3+C9LZZqxgPnQ8KHzeFg974mE2YxqDyLQzsoPE2k
Hbgd+bxmaDI73Af5T1AOzof5B8aHuR/GT4m948ZcoQLnb9DLW8xoo+bQF9Ht
z7iBxcHv4sSYf4vVIeHnw+Ywub016rKNpgMPWD23Q82nDQHZvzTh7ofxIeEs
COdDwkPEYT0ofeRqOqwT0uFLlxN1eBQhvv1igjo8/Ay0VgpfYFGD8yHpWwUj
/AEp50Kh
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             8.99375, 5.871880000000001}, {8.99375, 6.2171899999999996`}, {
             8.70781, 6.456250000000001}, {8.42188, 6.456250000000001}, {
             8.075000000000001, 6.456250000000001}, {7.837499999999998, 
             6.17031}, {7.837499999999998, 5.88438}, {7.837499999999998, 
             5.539059999999999}, {8.12344, 5.300000000000001}, {
             8.409379999999999, 5.300000000000001}, {8.754690000000002, 
             5.300000000000001}, {8.99375, 5.585939999999999}, {8.99375, 
             5.871880000000001}}}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQbWqzN2jaQz2HMyDwRs4Bxu+08dyVtkjJIT4kSH3B
Sh0HM5D4QRUHj/21shbuWnD+nEXKO/+oa8D5sstfeOjFqzsoX3sUzPBGCWKe
orrDym8vK844IPh782veznyK4K9XfdI8762Gg8y8OM3TAloO5mB3aDrUfNoQ
kB2lDef7nGC3nW2qA+f/+Vb6YI6grsOJw05rM+dpOrTw+q+f0qoLcedzDYcN
enmLGW0Q/Iz8D60nQ3Qw+BvA9qujyqerOxzftaOXbYOOg4kxEHxWc2Dh7JJP
9tOF893B5iD4TxIXXjPx14OqU4fz/4MBgj+5vTXqso0mRH+6roNIj9crlhIt
CB2iDecbgcwN1oDzwe7UVXV4FCG+/WKCOpwPji8lJTh/R7BVxH91cUj8cWpA
3GcsAg9fGB8WvzA+LP7ftOV2G+2WcEBPHwDbx+Ep
              "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQfQYE3ug4zJkJBD/lHGD8ivs/bhl3y8D56WkgIOWw
3aHp0fEKHYcv+z5uTZ8m4fAkQnz7xQfaDlUg9d5iDvpaK4UvsGg7xKhGyJyr
EXWQmReneVpAC84/vmtHL9sEDTh/B8i8G+oOO4KtIv6rSzhITL3CmbEIxpd0
mDGBv8osWx1uPwtnl3yynrrDm7bcbqPdMnD++0XrFc5yKMD51SD3vFZ0iA8J
Ul/AqeHgsb9W1sJdxeF54sJrJvpacL788hceevXacD7YfQY6Dnvza97OTFV2
mAKyvxvq/2lK8PC4oym75v9mRTjfGASaFRzQwxMAgfSZ/A==
              "]}]}, {
            Thickness[0.058997050147492625`]}, StripOnInput -> False]}, {
         ImageSize -> {28.815436114570364`, 27.77580672478206}, 
          ImageSize -> {16.95025653798257, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {17., 17.}, PlotRange -> {{0., 16.95}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {0.8, 
       FormBox[
        GraphicsBox[{
          Thickness[0.058997050147492625`], 
          StyleBox[{
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKB2tGiFzLkbSwXlCs1CalZIDjO9zgt12tqmKw38Q
kJd0+Pn29QFLZTWHHcFWEf/TxR1MjIHgszqELhZ1YOHskk9+p+kgXDmp5CyL
kINIj9crlhItB/sSx9rTMfxw/vd9H7emX+OE8wuXl2z4x8/s8ANk/mFNB/8n
npdMhf/b1/22Kjh3Qt2h5kXTr2k7f9rPWaS884+7moNEk8wUg8vf7TeoPmme
d1YFzoe5H8ZvUWBXPXNF3mHeiclLstV+2k+fCQSRMg5Lbi1/bMjM4OC+5uhy
hh8SDtu9NljM2cns4AbiR4g6FIDc488F8ZexiMNSkHpnfjgf7P/jwnB+1f0f
t4y1xRwUdi3Yl7pOzOEMCPSIOzxwjXecVSgJCQ8XSQcRcLjIwsP3w6L1Cmdv
KDigh38UiL9H1OG2puya/80IfjXIntcKcP4XUDiayUFpUQd5kP1+0hB3+IlA
aD4xqLigQxoIqInC/QPj3+C9LZZqxgPnQ8KHzeFg974mE2YxqDyLQzsoPE2k
Hbgd+bxmaDI73Af5T1AOzof5B8aHuR/GT4m948ZcoQLnb9DLW8xoo+bQF9Ht
z7iBxcHv4sSYf4vVIeHnw+Ywub016rKNpgMPWD23Q82nDQHZvzTh7ofxIeEs
COdDwkPEYT0ofeRqOqwT0uFLlxN1eBQhvv1igjo8/Ay0VgpfYFGD8yHpWwUj
/AEp50Kh
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             8.99375, 5.871880000000001}, {8.99375, 6.2171899999999996`}, {
             8.70781, 6.456250000000001}, {8.42188, 6.456250000000001}, {
             8.075000000000001, 6.456250000000001}, {7.837499999999998, 
             6.17031}, {7.837499999999998, 5.88438}, {7.837499999999998, 
             5.539059999999999}, {8.12344, 5.300000000000001}, {
             8.409379999999999, 5.300000000000001}, {8.754690000000002, 
             5.300000000000001}, {8.99375, 5.585939999999999}, {8.99375, 
             5.871880000000001}}}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
              3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1,
               3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGCQAWIQbWqzN2jaQz2HGNUImXMysg4wfvnhba4z/yo4bDX/
cShFS9fhPwjwKzmsV33SPM9X20GkclLJWRNlB9nlLzz06nUcZoLATWWHKe2t
UZdt9BwCb0nXJH5SgfNNjIHgsxqcn5oGBGyaDhv08hYz2ug4iPR4vWIp0XLY
ArKPSwvOZ+Hskk9epw7nB4DMvaTqoKso/yVnmwacP2MCf5VZtxqcDzZ3j6rD
08SF10z41RxeFW8V/f1axaHm04aA7F1Qd8ioOLzI0v42/a8axL9nlR1+vX19
wJJZ3UEgNuC+0XFlB2aw/RoOytceBTPMUXI4ddhpbWacGsS/nYoOG0Dhoavq
EPL28scZD+XhfLD/0mTgfLc1R5czRIg7+Jxgt509VR0SHsYiDv4XJ8b8Y9aC
8+NDgtQXrNSB82Hx8aYtt9tIWsIBPb4Aa5q2Ow==
              "], {{
              14.629699999999998`, 11.462499999999999`}, {14.629699999999998`,
               10.7359}, {14.104700000000001`, 10.151600000000002`}, {
              13.414099999999998`, 9.770310000000002}, {12.0313, 10.6766}, {
              11.8766, 10.782799999999998`}, {11.399999999999999`, 
              11.093800000000002`}, {11.399999999999999`, 11.6781}, {
              11.399999999999999`, 12.4516}, {12.2094, 12.940600000000002`}, {
              13.007800000000001`, 12.940600000000002`}, {13.867199999999997`,
               12.940600000000002`}, {14.629699999999998`, 12.3219}, {
              14.629699999999998`, 11.462499999999999`}}, {{14.8922, 
              6.8968799999999995`}, {14.8922, 5.9906299999999995`}, {
              13.973399999999996`, 5.371880000000001}, {13.020299999999999`, 
              5.371880000000001}, {12.007799999999998`, 5.371880000000001}, {
              11.137499999999998`, 6.110939999999999}, {11.137499999999998`, 
              7.099999999999999}, {11.137499999999998`, 8.02969}, {11.8172, 
              8.781249999999998}, {12.5906, 9.139059999999999}, {
              14.034399999999998`, 8.196879999999998}, {14.3438, 
              7.993750000000002}, {14.8922, 7.624999999999999}, {14.8922, 
              6.8968799999999995`}}}]}, {
            Thickness[0.058997050147492625`]}, StripOnInput -> False]}, {
         ImageSize -> {28.815436114570364`, 27.77580672478206}, 
          ImageSize -> {16.95025653798257, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {17., 17.}, PlotRange -> {{0., 16.95}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {1., 
       FormBox[
        GraphicsBox[{
          Thickness[0.058997050147492625`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jMg0CPuYGIMAqIOMH6rArvqmSliDg9c4x1n
CYrB+f9B4L4gnP+mLbfbaLegw45gq4j/6uJw/lohHb70exJwvrnN3qBpDzXh
fBbOLvnkPC04X6TH6xVLiRbEnOMCcP7SW8sfGzrzOzxJXHjN5LymAwMINHA5
rFd90jzvrYbDy9rH2efXMGDwJ7e3Rl220XCQ2Sg2n+kBE5x/sHtfk8lidjj/
AIj/mMfh/NWwN/q3EXyY+2F8mP9mzAQBHrj/b/DeFks1Y0ENH3tGDD4sfAOe
eF4yvczsUHX/xy1jb1EHXxBfmBfOj1aNkDknIwDn90d0+zNuEITzwe53FoPz
0eMPALwuyDg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             8.99375, 5.871880000000001}, {8.99375, 6.2171899999999996`}, {
             8.70781, 6.456250000000001}, {8.42188, 6.456250000000001}, {
             8.075000000000001, 6.456250000000001}, {7.837499999999998, 
             6.17031}, {7.837499999999998, 5.88438}, {7.837499999999998, 
             5.539059999999999}, {8.12344, 5.300000000000001}, {
             8.409379999999999, 5.300000000000001}, {8.754690000000002, 
             5.300000000000001}, {8.99375, 5.585939999999999}, {8.99375, 
             5.871880000000001}}}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKG1qszdo2kM9B+cJzUJpVkoOML7PCXbb2aYqDj/e
vj5geVjP4SeIVlZzcN9fK2vxXNfBxBgIPqs7nAGBNzoOLJxd8snvNKH6tB1E
erxesZRoOWwx/3EohUsLzq//bVVwboUGnN/AcrTf8Lsa1B6oflE1hzqQuhPq
EP1Zqg5zFinv/OOu5rBB9UnzPF1VCH1WBc6HuR/Gb1FgVz1zRd4hJfaOG3OE
qsP0mUAQKeMgCrLXBOiPNUeXM/yQgPhXUd3BDcSPEHXwAPnvuAbEf8YiDv4X
J8b8Y9aC88HuFdeB88H+8dB1UNi1YF/qOjGHGSB7fuo6PHCNd5xVKAnxz1U9
B5HKSSVnWWTh4fth0XqFszcUHNDD/8+30gdzBHUdbmvKrvnfjOBX3/9xy/i1
Apz/Zd/HrelmcpBwP6fjIA+y30/aoebThoDsKB2Ie/jEIPxbWg5pIKAmCvcP
jP8oQnz7RQdNOB8cPlvUHQ5272syYRaDyqs7tIPC00Ta4UWW9rfpf9Uc7oP8
JygH58P8A+PD3A/jg+OhQgXO36CXt5jRRs1BdvkLD714dQc/kLsWqzukgtxx
TN1hcntr1GUbTYfnYPUaEH/80oS7H8Z/UbxV9PdrBB8cHn46DutB6SBX00F8
6hXOjEM6EH8kqMPDz0BrpfAFFjU4H5K+VTDCHwDyWleO
             "]]}, {
            Thickness[0.058997050147492625`]}, StripOnInput -> False]}, {
         ImageSize -> {28.815436114570364`, 27.77580672478206}, 
          ImageSize -> {16.95025653798257, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {17., 17.}, PlotRange -> {{0., 16.95}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {1.2, 
       FormBox[
        GraphicsBox[{
          Thickness[0.058997050147492625`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jMg0CPuYGIMAqIOMH6rArvqmSliDg9c4x1n
CYrB+f9B4L4gnP+mLbfbaLegw45gq4j/6uJw/lohHb70exJwvrnN3qBpDzXh
fBbOLvnkPC04X6TH6xVLiRbEnOMCcP7SW8sfGzrzOzxJXHjN5LymAwMINHA5
rFd90jzvrYbDy9rH2efXMGDwJ7e3Rl220XCQ2Sg2n+kBE5x/sHtfk8lidjj/
AIj/mMfh/NWwN/q3EXyY+2F8mP9mzAQBHrj/b/DeFks1Y0ENH3tGDD4sfAOe
eF4yvczsUHX/xy1jb1EHXxBfmBfOj1aNkDknIwDn90d0+zNuEITzwe53FoPz
0eMPALwuyDg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             8.99375, 5.871880000000001}, {8.99375, 6.2171899999999996`}, {
             8.70781, 6.456250000000001}, {8.42188, 6.456250000000001}, {
             8.075000000000001, 6.456250000000001}, {7.837499999999998, 
             6.17031}, {7.837499999999998, 5.88438}, {7.837499999999998, 
             5.539059999999999}, {8.12344, 5.300000000000001}, {
             8.409379999999999, 5.300000000000001}, {8.754690000000002, 
             5.300000000000001}, {8.99375, 5.585939999999999}, {8.99375, 
             5.871880000000001}}}], 
            
            FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYpl5cZqnN+g5fNn3cWu6mazDVvMfh1K0EPyU
2DtuzBJ6DqlpICDj4L6/Vtbiua5DOoh7TBKifpWuw8HufU0mzJIOsstfeOjV
60L0T5Nw+PP29QFLZR04/wwI5GjD+b9A8szqcP6cRco7/yxXd5DftWBf6jpJ
h8ntrVGXZTQd3rTldhvtlnE4fzXsjf5uTYf/IHBfFsKP1nXgjw24b+Su5ADz
zx1N2TX/m5Xh/EcR4tsvPlCF808ddlqbOU/DoYXXf/2UVh0HkR6vVywlWg7m
NnuDph3UhPNfZGl/m/5XDc4H64tTdUgGh4sGnD9jAn+VGbcanC8KUn9FBSKe
rQbnTwH5pwbBh5kP42/Sy1vMOEfd4Uniwmsm+qpwfuAt6ZrETwg+WN9cNUh4
qas7/P1W+mCOoDrcfBgfHG9uCP6MmUBgieBD9KtB3a8ONV/NYTM4XqHh81Td
4Qcong5rQvQVasL52x2aHh2v0IbzdRTlv+Rs04GarwHnw8Ifxgc5Y+ZNZYcp
IHu7tSHpSUzJ4TnY31oO4Zxi7cb9CvDwdFtzdDlDhBicb2IMAqIOf8D26MH5
6OkZAP84Sn4=
             "]]}, {
            Thickness[0.058997050147492625`]}, StripOnInput -> False]}, {
         ImageSize -> {28.815436114570364`, 27.77580672478206}, 
          ImageSize -> {16.95025653798257, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {17., 17.}, PlotRange -> {{0., 16.95}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}}, {}}, {{{0., 
       FormBox[
        GraphicsBox[{
          Thickness[0.058997050147492625`], 
          StyleBox[{
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKB2tGiFzLkbSwXlCs1CalZIDjO9zgt12tqmKw38Q
kJd0+Pn29QFLZTWHHcFWEf/TxR1MjIHgszqELhZ1YOHskk9+p+kgXDmp5CyL
kINIj9crlhItB/sSx9rTMfxw/vd9H7emX+OE8wuXl2z4x8/s8ANk/mFNB/8n
npdMhf/b1/22Kjh3Qt2h5kXTr2k7f9rPWaS884+7moNEk8wUg8vf7TeoPmme
d1YFzoe5H8ZvUWBXPXNF3mHeiclLstV+2k+fCQSRMg5Lbi1/bMjM4OC+5uhy
hh8SDtu9NljM2cns4AbiR4g6FIDc488F8ZexiMNSkHpnfjgf7P/jwnB+1f0f
t4y1xRwUdi3Yl7pOzOEMCPSIOzxwjXecVSgJCQ8XSQcRcLjIwsP3w6L1Cmdv
KDigh38UiL9H1OG2puya/80IfjXIntcKcP4XUDiayUFpUQd5kP1+0hB3+IlA
aD4xqLigQxoIqInC/QPj3+C9LZZqxgPnQ8KHzeFg974mE2YxqDyLQzsoPE2k
Hbgd+bxmaDI73Af5T1AOzof5B8aHuR/GT4m948ZcoQLnb9DLW8xoo+bQF9Ht
z7iBxcHv4sSYf4vVIeHnw+Ywub016rKNpgMPWD23Q82nDQHZvzTh7ofxIeEs
COdDwkPEYT0ofeRqOqwT0uFLlxN1eBQhvv1igjo8/Ay0VgpfYFGD8yHpWwUj
/AEp50Kh
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             8.99375, 5.871880000000001}, {8.99375, 6.2171899999999996`}, {
             8.70781, 6.456250000000001}, {8.42188, 6.456250000000001}, {
             8.075000000000001, 6.456250000000001}, {7.837499999999998, 
             6.17031}, {7.837499999999998, 5.88438}, {7.837499999999998, 
             5.539059999999999}, {8.12344, 5.300000000000001}, {
             8.409379999999999, 5.300000000000001}, {8.754690000000002, 
             5.300000000000001}, {8.99375, 5.585939999999999}, {8.99375, 
             5.871880000000001}}}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKG1qszdo2kM9B+cJzUJpVkoOML7PCXbb2aYqDj/e
vj5geVjP4SeIVlZzcN9fK2vxXNfBxBgIPqs7nAGBNzoOLJxd8snvNKH6tB1E
erxesZRoOWwx/3EohUsLzq//bVVwboUGnN/AcrTf8Lsa1B6oflE1hzqQuhPq
EP1Zqg5zFinv/OOu5rBB9UnzPF1VCH1WBc6HuR/Gb1FgVz1zRd4hJfaOG3OE
qsP0mUAQKeMgCrLXBOiPNUeXM/yQgPhXUd3BDcSPEHXwAPnvuAbEf8YiDv4X
J8b8Y9aC88HuFdeB88H+8dB1UNi1YF/qOjGHGSB7fuo6PHCNd5xVKAnxz1U9
B5HKSSVnWWTh4fth0XqFszcUHNDD/8+30gdzBHUdbmvKrvnfjOBX3/9xy/i1
Apz/Zd/HrelmcpBwP6fjIA+y30/aoebThoDsKB2Ie/jEIPxbWg5pIKAmCvcP
jP8oQnz7RQdNOB8cPlvUHQ5272syYRaDyqs7tIPC00Ta4UWW9rfpf9Uc7oP8
JygH58P8A+PD3A/jg+OhQgXO36CXt5jRRs1BdvkLD714dQc/kLsWqzukgtxx
TN1hcntr1GUbTYfnYPUaEH/80oS7H8Z/UbxV9PdrBB8cHn46DutB6SBX00F8
6hXOjEM6EH8kqMPDz0BrpfAFFjU4H5K+VTDCHwDyWleO
             "]]}, {
            Thickness[0.058997050147492625`]}, StripOnInput -> False]}, {
         ImageSize -> {28.815436114570364`, 27.77580672478206}, 
          ImageSize -> {16.95025653798257, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {17., 17.}, PlotRange -> {{0., 16.95}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {0.1, 
       FormBox[
        GraphicsBox[{
          Thickness[0.058997050147492625`], 
          StyleBox[{
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKB2tGiFzLkbSwXlCs1CalZIDjO9zgt12tqmKw38Q
kJd0+Pn29QFLZTWHHcFWEf/TxR1MjIHgszqELhZ1YOHskk9+p+kgXDmp5CyL
kINIj9crlhItB/sSx9rTMfxw/vd9H7emX+OE8wuXl2z4x8/s8ANk/mFNB/8n
npdMhf/b1/22Kjh3Qt2h5kXTr2k7f9rPWaS884+7moNEk8wUg8vf7TeoPmme
d1YFzoe5H8ZvUWBXPXNF3mHeiclLstV+2k+fCQSRMg5Lbi1/bMjM4OC+5uhy
hh8SDtu9NljM2cns4AbiR4g6FIDc488F8ZexiMNSkHpnfjgf7P/jwnB+1f0f
t4y1xRwUdi3Yl7pOzOEMCPSIOzxwjXecVSgJCQ8XSQcRcLjIwsP3w6L1Cmdv
KDigh38UiL9H1OG2puya/80IfjXIntcKcP4XUDiayUFpUQd5kP1+0hB3+IlA
aD4xqLigQxoIqInC/QPj3+C9LZZqxgPnQ8KHzeFg974mE2YxqDyLQzsoPE2k
Hbgd+bxmaDI73Af5T1AOzof5B8aHuR/GT4m948ZcoQLnb9DLW8xoo+bQF9Ht
z7iBxcHv4sSYf4vVIeHnw+Ywub016rKNpgMPWD23Q82nDQHZvzTh7ofxIeEs
COdDwkPEYT0ofeRqOqwT0uFLlxN1eBQhvv1igjo8/Ay0VgpfYFGD8yHpWwUj
/AEp50Kh
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             8.99375, 5.871880000000001}, {8.99375, 6.2171899999999996`}, {
             8.70781, 6.456250000000001}, {8.42188, 6.456250000000001}, {
             8.075000000000001, 6.456250000000001}, {7.837499999999998, 
             6.17031}, {7.837499999999998, 5.88438}, {7.837499999999998, 
             5.539059999999999}, {8.12344, 5.300000000000001}, {
             8.409379999999999, 5.300000000000001}, {8.754690000000002, 
             5.300000000000001}, {8.99375, 5.585939999999999}, {8.99375, 
             5.871880000000001}}}], 
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4hkzgeCnroOJMQiIOsD4rQrsqmemiDls0Mtb
zGiD4P95+/qApbI2nC8zL07ztIC2w45gq4j/6uJw/lohHb70exJwvrnN3qBp
DzXhfBbOLvnkPC04X6TH6xVLiZZDA8vRfsPpWnC+/8WJMf+YtRyeJC68ZnJe
08EI5MzLGg7rVZ80z3ur4XDqsNPazDg1DP7k9taoyzYaDjMm8FeZvUbwN4H8
I6MB578q3ir6O1vT4fzVsDf6txF8mPthfJj/QMEzM1IT7v9HEeLbLzqow/m/
QOHTrIbBh4XvnEXKO/+oqztU3f9xy9hb1CE59o4bc4UmnA8OJ0ctOH8KyP3c
2nB+Rv6H1pMhunA+evwBAMH5vS0=
             "]]}, {
            Thickness[0.058997050147492625`]}, StripOnInput -> False]}, {
         ImageSize -> {28.815436114570364`, 27.77580672478206}, 
          ImageSize -> {16.95025653798257, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {17., 17.}, PlotRange -> {{0., 16.95}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {0.2, 
       FormBox[
        GraphicsBox[{
          Thickness[0.058997050147492625`], 
          StyleBox[{
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKB2tGiFzLkbSwXlCs1CalZIDjO9zgt12tqmKw38Q
kJd0+Pn29QFLZTWHHcFWEf/TxR1MjIHgszqELhZ1YOHskk9+p+kgXDmp5CyL
kINIj9crlhItB/sSx9rTMfxw/vd9H7emX+OE8wuXl2z4x8/s8ANk/mFNB/8n
npdMhf/b1/22Kjh3Qt2h5kXTr2k7f9rPWaS884+7moNEk8wUg8vf7TeoPmme
d1YFzoe5H8ZvUWBXPXNF3mHeiclLstV+2k+fCQSRMg5Lbi1/bMjM4OC+5uhy
hh8SDtu9NljM2cns4AbiR4g6FIDc488F8ZexiMNSkHpnfjgf7P/jwnB+1f0f
t4y1xRwUdi3Yl7pOzOEMCPSIOzxwjXecVSgJCQ8XSQcRcLjIwsP3w6L1Cmdv
KDigh38UiL9H1OG2puya/80IfjXIntcKcP4XUDiayUFpUQd5kP1+0hB3+IlA
aD4xqLigQxoIqInC/QPj3+C9LZZqxgPnQ8KHzeFg974mE2YxqDyLQzsoPE2k
Hbgd+bxmaDI73Af5T1AOzof5B8aHuR/GT4m948ZcoQLnb9DLW8xoo+bQF9Ht
z7iBxcHv4sSYf4vVIeHnw+Ywub016rKNpgMPWD23Q82nDQHZvzTh7ofxIeEs
COdDwkPEYT0ofeRqOqwT0uFLlxN1eBQhvv1igjo8/Ay0VgpfYFGD8yHpWwUj
/AEp50Kh
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             8.99375, 5.871880000000001}, {8.99375, 6.2171899999999996`}, {
             8.70781, 6.456250000000001}, {8.42188, 6.456250000000001}, {
             8.075000000000001, 6.456250000000001}, {7.837499999999998, 
             6.17031}, {7.837499999999998, 5.88438}, {7.837499999999998, 
             5.539059999999999}, {8.12344, 5.300000000000001}, {
             8.409379999999999, 5.300000000000001}, {8.754690000000002, 
             5.300000000000001}, {8.99375, 5.585939999999999}, {8.99375, 
             5.871880000000001}}}], 
            
            FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYpl5cZqnN+g5fNn3cWu6mazDVvMfh1K0EPyU
2DtuzBJ6DqlpICDj4L6/Vtbiua5DOoh7TBKifpWuw8HufU0mzJIOsstfeOjV
60L0T5Nw+PP29QFLZR04/wwI5GjD+b9A8szqcP6cRco7/yxXd5DftWBf6jpJ
h8ntrVGXZTQd3rTldhvtlnE4fzXsjf5uTYf/IHBfFsKP1nXgjw24b+Su5ADz
zx1N2TX/m5Xh/EcR4tsvPlCF808ddlqbOU/DoYXXf/2UVh0HkR6vVywlWg7m
NnuDph3UhPNfZGl/m/5XDc4H64tTdUgGh4sGnD9jAn+VGbcanC8KUn9FBSKe
rQbnTwH5pwbBh5kP42/Sy1vMOEfd4Uniwmsm+qpwfuAt6ZrETwg+WN9cNUh4
qas7/P1W+mCOoDrcfBgfHG9uCP6MmUBgieBD9KtB3a8ONV/NYTM4XqHh81Td
4Qcong5rQvQVasL52x2aHh2v0IbzdRTlv+Rs04GarwHnw8Ifxgc5Y+ZNZYcp
IHu7tSHpSUzJ4TnY31oO4Zxi7cb9CvDwdFtzdDlDhBicb2IMAqIOf8D26MH5
6OkZAP84Sn4=
             "]]}, {
            Thickness[0.058997050147492625`]}, StripOnInput -> False]}, {
         ImageSize -> {28.815436114570364`, 27.77580672478206}, 
          ImageSize -> {16.95025653798257, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {17., 17.}, PlotRange -> {{0., 16.95}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {0.3, 
       FormBox[
        GraphicsBox[{
          Thickness[0.058997050147492625`], 
          StyleBox[{
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKB2tGiFzLkbSwXlCs1CalZIDjO9zgt12tqmKw38Q
kJd0+Pn29QFLZTWHHcFWEf/TxR1MjIHgszqELhZ1YOHskk9+p+kgXDmp5CyL
kINIj9crlhItB/sSx9rTMfxw/vd9H7emX+OE8wuXl2z4x8/s8ANk/mFNB/8n
npdMhf/b1/22Kjh3Qt2h5kXTr2k7f9rPWaS884+7moNEk8wUg8vf7TeoPmme
d1YFzoe5H8ZvUWBXPXNF3mHeiclLstV+2k+fCQSRMg5Lbi1/bMjM4OC+5uhy
hh8SDtu9NljM2cns4AbiR4g6FIDc488F8ZexiMNSkHpnfjgf7P/jwnB+1f0f
t4y1xRwUdi3Yl7pOzOEMCPSIOzxwjXecVSgJCQ8XSQcRcLjIwsP3w6L1Cmdv
KDigh38UiL9H1OG2puya/80IfjXIntcKcP4XUDiayUFpUQd5kP1+0hB3+IlA
aD4xqLigQxoIqInC/QPj3+C9LZZqxgPnQ8KHzeFg974mE2YxqDyLQzsoPE2k
Hbgd+bxmaDI73Af5T1AOzof5B8aHuR/GT4m948ZcoQLnb9DLW8xoo+bQF9Ht
z7iBxcHv4sSYf4vVIeHnw+Ywub016rKNpgMPWD23Q82nDQHZvzTh7ofxIeEs
COdDwkPEYT0ofeRqOqwT0uFLlxN1eBQhvv1igjo8/Ay0VgpfYFGD8yHpWwUj
/AEp50Kh
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             8.99375, 5.871880000000001}, {8.99375, 6.2171899999999996`}, {
             8.70781, 6.456250000000001}, {8.42188, 6.456250000000001}, {
             8.075000000000001, 6.456250000000001}, {7.837499999999998, 
             6.17031}, {7.837499999999998, 5.88438}, {7.837499999999998, 
             5.539059999999999}, {8.12344, 5.300000000000001}, {
             8.409379999999999, 5.300000000000001}, {8.754690000000002, 
             5.300000000000001}, {8.99375, 5.585939999999999}, {8.99375, 
             5.871880000000001}}}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJXIGYCYlObvUHTHuo5vGnL7TaKlnWA8dcK6fCl31Nw
eJ6l/W26rK5DehoQTFNyEOnxesVyRcuh/PA215l/lRzc99fKWjzXccgAyys7
TGlvjbpso+cgClIXogrnn9i1o5fNQB3OD7glXZMopOkwZ5Hyzj/uOhBzS7Qc
UmLvuDH/0ITzfU6w286eqg7ng/VdUnX4DwYacL7E1CucGU7qcD4LZ5d8sp+a
w9PEhddM+tUcXoD9oeYwYwJ/ldlrNH62OpwPpv+qO+xwaHp0vALBh7kfxjcx
BoLP6nD9db+tCs55aDgYaK0UvvBEDc5nAIEDCD44XLYg+ODwXqgGdb+GQ0JI
kPqCTnUHc3A8aDp4gML3uCac38Lrv37KUwT/Och/67Xg/A16eYsZbXQcUkHx
0Ybgw9wP44PpPWoO8SD7NHUc0sBA1WE72N/aEHcnqEDMPajlAPKucbCygz8o
fD9pOqz89rLijIOyw3rVJ83zfDUdKu//uGVsreygqyj/JWeahsOHResVzmoo
OzCD4kFPw6HTxnNXmhJUXkzD4QwIyCD4e/Nr3s58qgTng/WvUHLIzP/QetIE
wRcHhdMiBP/81bA3+rs14XyIe7XhfLD/VupA06sCnA8OnzRZOH9HsFXEf3Vx
hymg+OTWdohRjZA5VyMKSWf3NeF8iH0acD7YnGNqDq0K7KpnpohB0quoGiQ/
7ZaEpKMbapD8VCcJj9/pM4EgUgrOv+8a7zhLUAbONwCFd7EshM+pDnWvnMOp
w05rM+PU4Pw3xVtFf59WhfM3gOJDVxXivj2ycD44vN9Iw/kKuxbsS10nDhH3
gaZnYxF4/ML44Px5XAfOh5UP6p9UXs7qlHBALz8A8yzAFg==
             "]]}, {
            Thickness[0.058997050147492625`]}, StripOnInput -> False]}, {
         ImageSize -> {28.815436114570364`, 27.77580672478206}, 
          ImageSize -> {16.95025653798257, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {17., 17.}, PlotRange -> {{0., 16.95}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {0.4, 
       FormBox[
        GraphicsBox[{
          Thickness[0.058997050147492625`], 
          StyleBox[{
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKB2tGiFzLkbSwXlCs1CalZIDjO9zgt12tqmKw38Q
kJd0+Pn29QFLZTWHHcFWEf/TxR1MjIHgszqELhZ1YOHskk9+p+kgXDmp5CyL
kINIj9crlhItB/sSx9rTMfxw/vd9H7emX+OE8wuXl2z4x8/s8ANk/mFNB/8n
npdMhf/b1/22Kjh3Qt2h5kXTr2k7f9rPWaS884+7moNEk8wUg8vf7TeoPmme
d1YFzoe5H8ZvUWBXPXNF3mHeiclLstV+2k+fCQSRMg5Lbi1/bMjM4OC+5uhy
hh8SDtu9NljM2cns4AbiR4g6FIDc488F8ZexiMNSkHpnfjgf7P/jwnB+1f0f
t4y1xRwUdi3Yl7pOzOEMCPSIOzxwjXecVSgJCQ8XSQcRcLjIwsP3w6L1Cmdv
KDigh38UiL9H1OG2puya/80IfjXIntcKcP4XUDiayUFpUQd5kP1+0hB3+IlA
aD4xqLigQxoIqInC/QPj3+C9LZZqxgPnQ8KHzeFg974mE2YxqDyLQzsoPE2k
Hbgd+bxmaDI73Af5T1AOzof5B8aHuR/GT4m948ZcoQLnb9DLW8xoo+bQF9Ht
z7iBxcHv4sSYf4vVIeHnw+Ywub016rKNpgMPWD23Q82nDQHZvzTh7ofxIeEs
COdDwkPEYT0ofeRqOqwT0uFLlxN1eBQhvv1igjo8/Ay0VgpfYFGD8yHpWwUj
/AEp50Kh
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             8.99375, 5.871880000000001}, {8.99375, 6.2171899999999996`}, {
             8.70781, 6.456250000000001}, {8.42188, 6.456250000000001}, {
             8.075000000000001, 6.456250000000001}, {7.837499999999998, 
             6.17031}, {7.837499999999998, 5.88438}, {7.837499999999998, 
             5.539059999999999}, {8.12344, 5.300000000000001}, {
             8.409379999999999, 5.300000000000001}, {8.754690000000002, 
             5.300000000000001}, {8.99375, 5.585939999999999}, {8.99375, 
             5.871880000000001}}}], 
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 
              3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {
              0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
              0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0,
               1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAGIQ3cBytN/QXN9B/ZPKy1masg4wfsX9H7eMu+UcWDi7
5JPP6WDwZZa/8NCT14LzA25J1yROQvD/fCt9MGejlsN2h6ZHxysQ/DmLlHf+
cUfwfU6w2842RfD1tVYKX2DRgahL13JIib3jxnxDBW4/jA9z75T21qjLMtoY
fGMQuCwB5/dFdPszCog7yMyL0zwtoO3QqsCuemaKmIMRSF2wJpw/EwRuamDw
TcAGijq08Pqvn5Kq6VAFco+3KNQ/2nC+PygcPiH4z7O0v02fqwPng/W36sH5
4HAT0oebD+PD7Af7d4YenP8kQnz7xQc6cD4svGH+g/Fh/ofx0eMXxgcAF57L
NQ==
              "], {{13.617199999999997`, 7.635939999999998}, {
              10.720300000000002`, 7.635939999999998}, {13.617199999999997`, 
              12.1297}, {13.617199999999997`, 7.635939999999998}}}]}, {
            Thickness[0.058997050147492625`]}, StripOnInput -> False]}, {
         ImageSize -> {28.815436114570364`, 27.77580672478206}, 
          ImageSize -> {16.95025653798257, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {17., 17.}, PlotRange -> {{0., 16.95}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {0.5, 
       FormBox[
        GraphicsBox[{
          Thickness[0.058997050147492625`], 
          StyleBox[{
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKB2tGiFzLkbSwXlCs1CalZIDjO9zgt12tqmKw38Q
kJd0+Pn29QFLZTWHHcFWEf/TxR1MjIHgszqELhZ1YOHskk9+p+kgXDmp5CyL
kINIj9crlhItB/sSx9rTMfxw/vd9H7emX+OE8wuXl2z4x8/s8ANk/mFNB/8n
npdMhf/b1/22Kjh3Qt2h5kXTr2k7f9rPWaS884+7moNEk8wUg8vf7TeoPmme
d1YFzoe5H8ZvUWBXPXNF3mHeiclLstV+2k+fCQSRMg5Lbi1/bMjM4OC+5uhy
hh8SDtu9NljM2cns4AbiR4g6FIDc488F8ZexiMNSkHpnfjgf7P/jwnB+1f0f
t4y1xRwUdi3Yl7pOzOEMCPSIOzxwjXecVSgJCQ8XSQcRcLjIwsP3w6L1Cmdv
KDigh38UiL9H1OG2puya/80IfjXIntcKcP4XUDiayUFpUQd5kP1+0hB3+IlA
aD4xqLigQxoIqInC/QPj3+C9LZZqxgPnQ8KHzeFg974mE2YxqDyLQzsoPE2k
Hbgd+bxmaDI73Af5T1AOzof5B8aHuR/GT4m948ZcoQLnb9DLW8xoo+bQF9Ht
z7iBxcHv4sSYf4vVIeHnw+Ywub016rKNpgMPWD23Q82nDQHZvzTh7ofxIeEs
COdDwkPEYT0ofeRqOqwT0uFLlxN1eBQhvv1igjo8/Ay0VgpfYFGD8yHpWwUj
/AEp50Kh
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             8.99375, 5.871880000000001}, {8.99375, 6.2171899999999996`}, {
             8.70781, 6.456250000000001}, {8.42188, 6.456250000000001}, {
             8.075000000000001, 6.456250000000001}, {7.837499999999998, 
             6.17031}, {7.837499999999998, 5.88438}, {7.837499999999998, 
             5.539059999999999}, {8.12344, 5.300000000000001}, {
             8.409379999999999, 5.300000000000001}, {8.754690000000002, 
             5.300000000000001}, {8.99375, 5.585939999999999}, {8.99375, 
             5.871880000000001}}}], 
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFDMAOUzoInTgk1Pu6jFBgDBVwJ/
             
             "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJvIGYCYpl5cZqnN+g57Ai2ivh/XM4Bxnee0CyUZqXk
MGeR8s4/x3UcGlmO9htOV3Hw2F8ra+GuBee/Kt4q+vu1Bpwvu/yFh959dYe1
Qjp86f+UHR5FiG+/6KDuYAwCwQi+xNQrnBlOGlDzNBw2qD5pnvdW3WFye2vU
ZRlNiPhzdYf/IBCP4P/5VvpgjqAOnF//26rg3AldB3ObvUHTHmrC+Q0g95hr
wfnHd+3oZQvQcpgCMn+PrgMLZ5d8cp6WQ0rsHTfmGbj5YP/UI/hg8zx0HXxO
sNvODtVy8L8lXZP4Sdvhx9vXBywPazqsB/njrBY0HDUdnicuvGaij+Bv0stb
zDhHA85/kaX9bXqtusP0CfxVZtpaDgkhQeoLONUdNoDUxWg5nDrstDbznhrc
/jNggJsPMR+TDzbXE8EHx+tzTTgfHD+XleD8vfk1b2emIvgrv72sOOOg5GCg
tVL4whME/xfI38zqcD7M/fyxAfeN3JUcUtOAwA0aj/1KDn9B8fdR3cEFlL66
lCHxIqAJiRcZFUg8OmrB+fog+1q04fw/IPuUdRweuMY7zvqo5JCR/6H1ZIiO
w0wQ6FSChNseHQfla4+CGeYoOoiD0tkhHYj7ChTg/Psg/YLycH7I28sfZzjK
wvnqn1RezuqUgqQjcR0H4cpJJWdTJCDxNkHbQWHXgn2p68Qg7lms5RCjGiFz
rkbUQVdR/kvONE043/fixJh/zBpwPti8cjWIfQvFHWpB6YlDDSIvIw2JF3U1
BxGQfSzSDm9A+ctbzcF9zdHlDD+kHGaA0kk2gh8ASn+XEHyI+eoQ/xVKo/IF
ZeF8cLykycHjD+xfTXm4+TA+ONz/qML54PQYpwpx7x45OB8cv/dl4HxIepKA
pO+/ag4mYAERSPgu0oTzYfEH48PKnzdtud1GuyUc0MsnAHVD8Bs=
             "]]}, {
            Thickness[0.058997050147492625`]}, StripOnInput -> False]}, {
         ImageSize -> {28.815436114570364`, 27.77580672478206}, 
          ImageSize -> {16.95025653798257, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {17., 17.}, PlotRange -> {{0., 16.95}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {0.6, 
       FormBox[
        GraphicsBox[{
          Thickness[0.058997050147492625`], 
          StyleBox[{
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKB2tGiFzLkbSwXlCs1CalZIDjO9zgt12tqmKw38Q
kJd0+Pn29QFLZTWHHcFWEf/TxR1MjIHgszqELhZ1YOHskk9+p+kgXDmp5CyL
kINIj9crlhItB/sSx9rTMfxw/vd9H7emX+OE8wuXl2z4x8/s8ANk/mFNB/8n
npdMhf/b1/22Kjh3Qt2h5kXTr2k7f9rPWaS884+7moNEk8wUg8vf7TeoPmme
d1YFzoe5H8ZvUWBXPXNF3mHeiclLstV+2k+fCQSRMg5Lbi1/bMjM4OC+5uhy
hh8SDtu9NljM2cns4AbiR4g6FIDc488F8ZexiMNSkHpnfjgf7P/jwnB+1f0f
t4y1xRwUdi3Yl7pOzOEMCPSIOzxwjXecVSgJCQ8XSQcRcLjIwsP3w6L1Cmdv
KDigh38UiL9H1OG2puya/80IfjXIntcKcP4XUDiayUFpUQd5kP1+0hB3+IlA
aD4xqLigQxoIqInC/QPj3+C9LZZqxgPnQ8KHzeFg974mE2YxqDyLQzsoPE2k
Hbgd+bxmaDI73Af5T1AOzof5B8aHuR/GT4m948ZcoQLnb9DLW8xoo+bQF9Ht
z7iBxcHv4sSYf4vVIeHnw+Ywub016rKNpgMPWD23Q82nDQHZvzTh7ofxIeEs
COdDwkPEYT0ofeRqOqwT0uFLlxN1eBQhvv1igjo8/Ay0VgpfYFGD8yHpWwUj
/AEp50Kh
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             8.99375, 5.871880000000001}, {8.99375, 6.2171899999999996`}, {
             8.70781, 6.456250000000001}, {8.42188, 6.456250000000001}, {
             8.075000000000001, 6.456250000000001}, {7.837499999999998, 
             6.17031}, {7.837499999999998, 5.88438}, {7.837499999999998, 
             5.539059999999999}, {8.12344, 5.300000000000001}, {
             8.409379999999999, 5.300000000000001}, {8.754690000000002, 
             5.300000000000001}, {8.99375, 5.585939999999999}, {8.99375, 
             5.871880000000001}}}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQbWqzN2jaQz2HMyDwRs4Bxu+08dyVtkjJIT4kSH3B
Sh0HM5D4QRUHj/21shbuWnD+nEXKO/+oa8D5sstfeOjFqzsoX3sUzPBGCWKe
orrDym8vK844IPh782veznyK4K9XfdI8762Gg8y8OM3TAloO5mB3aDrUfNoQ
kB2lDef7nGC3nW2qA+f/+Vb6YI6grsOJw05rM+dpOrTw+q+f0qoLcedzDYcN
enmLGW0Q/Iz8D60nQ3Qw+BvA9qujyqerOxzftaOXbYOOg4kxEHxWc2Dh7JJP
9tOF893B5iD4TxIXXjPx14OqU4fz/4MBgj+5vTXqso0mRH+6roNIj9crlhIt
CB2iDecbgcwN1oDzwe7UVXV4FCG+/WKCOpwPji8lJTh/R7BVxH91cUj8cWpA
3GcsAg9fGB8WvzA+LP7ftOV2G+2WcEBPHwDbx+Ep
              "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQfQYE3ug4zJkJBD/lHGD8ivs/bhl3y8D56WkgIOWw
3aHp0fEKHYcv+z5uTZ8m4fAkQnz7xQfaDlUg9d5iDvpaK4UvsGg7xKhGyJyr
EXWQmReneVpAC84/vmtHL9sEDTh/B8i8G+oOO4KtIv6rSzhITL3CmbEIxpd0
mDGBv8osWx1uPwtnl3yynrrDm7bcbqPdMnD++0XrFc5yKMD51SD3vFZ0iA8J
Ul/AqeHgsb9W1sJdxeF54sJrJvpacL788hceevXacD7YfQY6Dnvza97OTFV2
mAKyvxvq/2lK8PC4oym75v9mRTjfGASaFRzQwxMAgfSZ/A==
              "]}]}, {
            Thickness[0.058997050147492625`]}, StripOnInput -> False]}, {
         ImageSize -> {28.815436114570364`, 27.77580672478206}, 
          ImageSize -> {16.95025653798257, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {17., 17.}, PlotRange -> {{0., 16.95}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {0.8, 
       FormBox[
        GraphicsBox[{
          Thickness[0.058997050147492625`], 
          StyleBox[{
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKB2tGiFzLkbSwXlCs1CalZIDjO9zgt12tqmKw38Q
kJd0+Pn29QFLZTWHHcFWEf/TxR1MjIHgszqELhZ1YOHskk9+p+kgXDmp5CyL
kINIj9crlhItB/sSx9rTMfxw/vd9H7emX+OE8wuXl2z4x8/s8ANk/mFNB/8n
npdMhf/b1/22Kjh3Qt2h5kXTr2k7f9rPWaS884+7moNEk8wUg8vf7TeoPmme
d1YFzoe5H8ZvUWBXPXNF3mHeiclLstV+2k+fCQSRMg5Lbi1/bMjM4OC+5uhy
hh8SDtu9NljM2cns4AbiR4g6FIDc488F8ZexiMNSkHpnfjgf7P/jwnB+1f0f
t4y1xRwUdi3Yl7pOzOEMCPSIOzxwjXecVSgJCQ8XSQcRcLjIwsP3w6L1Cmdv
KDigh38UiL9H1OG2puya/80IfjXIntcKcP4XUDiayUFpUQd5kP1+0hB3+IlA
aD4xqLigQxoIqInC/QPj3+C9LZZqxgPnQ8KHzeFg974mE2YxqDyLQzsoPE2k
Hbgd+bxmaDI73Af5T1AOzof5B8aHuR/GT4m948ZcoQLnb9DLW8xoo+bQF9Ht
z7iBxcHv4sSYf4vVIeHnw+Ywub016rKNpgMPWD23Q82nDQHZvzTh7ofxIeEs
COdDwkPEYT0ofeRqOqwT0uFLlxN1eBQhvv1igjo8/Ay0VgpfYFGD8yHpWwUj
/AEp50Kh
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             8.99375, 5.871880000000001}, {8.99375, 6.2171899999999996`}, {
             8.70781, 6.456250000000001}, {8.42188, 6.456250000000001}, {
             8.075000000000001, 6.456250000000001}, {7.837499999999998, 
             6.17031}, {7.837499999999998, 5.88438}, {7.837499999999998, 
             5.539059999999999}, {8.12344, 5.300000000000001}, {
             8.409379999999999, 5.300000000000001}, {8.754690000000002, 
             5.300000000000001}, {8.99375, 5.585939999999999}, {8.99375, 
             5.871880000000001}}}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
              3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1,
               3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGCQAWIQbWqzN2jaQz2HGNUImXMysg4wfvnhba4z/yo4bDX/
cShFS9fhPwjwKzmsV33SPM9X20GkclLJWRNlB9nlLzz06nUcZoLATWWHKe2t
UZdt9BwCb0nXJH5SgfNNjIHgsxqcn5oGBGyaDhv08hYz2ug4iPR4vWIp0XLY
ArKPSwvOZ+Hskk9epw7nB4DMvaTqoKso/yVnmwacP2MCf5VZtxqcDzZ3j6rD
08SF10z41RxeFW8V/f1axaHm04aA7F1Qd8ioOLzI0v42/a8axL9nlR1+vX19
wJJZ3UEgNuC+0XFlB2aw/RoOytceBTPMUXI4ddhpbWacGsS/nYoOG0Dhoavq
EPL28scZD+XhfLD/0mTgfLc1R5czRIg7+Jxgt509VR0SHsYiDv4XJ8b8Y9aC
8+NDgtQXrNSB82Hx8aYtt9tIWsIBPb4Aa5q2Ow==
              "], {{
              14.629699999999998`, 11.462499999999999`}, {14.629699999999998`,
               10.7359}, {14.104700000000001`, 10.151600000000002`}, {
              13.414099999999998`, 9.770310000000002}, {12.0313, 10.6766}, {
              11.8766, 10.782799999999998`}, {11.399999999999999`, 
              11.093800000000002`}, {11.399999999999999`, 11.6781}, {
              11.399999999999999`, 12.4516}, {12.2094, 12.940600000000002`}, {
              13.007800000000001`, 12.940600000000002`}, {13.867199999999997`,
               12.940600000000002`}, {14.629699999999998`, 12.3219}, {
              14.629699999999998`, 11.462499999999999`}}, {{14.8922, 
              6.8968799999999995`}, {14.8922, 5.9906299999999995`}, {
              13.973399999999996`, 5.371880000000001}, {13.020299999999999`, 
              5.371880000000001}, {12.007799999999998`, 5.371880000000001}, {
              11.137499999999998`, 6.110939999999999}, {11.137499999999998`, 
              7.099999999999999}, {11.137499999999998`, 8.02969}, {11.8172, 
              8.781249999999998}, {12.5906, 9.139059999999999}, {
              14.034399999999998`, 8.196879999999998}, {14.3438, 
              7.993750000000002}, {14.8922, 7.624999999999999}, {14.8922, 
              6.8968799999999995`}}}]}, {
            Thickness[0.058997050147492625`]}, StripOnInput -> False]}, {
         ImageSize -> {28.815436114570364`, 27.77580672478206}, 
          ImageSize -> {16.95025653798257, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {17., 17.}, PlotRange -> {{0., 16.95}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {1., 
       FormBox[
        GraphicsBox[{
          Thickness[0.058997050147492625`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jMg0CPuYGIMAqIOMH6rArvqmSliDg9c4x1n
CYrB+f9B4L4gnP+mLbfbaLegw45gq4j/6uJw/lohHb70exJwvrnN3qBpDzXh
fBbOLvnkPC04X6TH6xVLiRbEnOMCcP7SW8sfGzrzOzxJXHjN5LymAwMINHA5
rFd90jzvrYbDy9rH2efXMGDwJ7e3Rl220XCQ2Sg2n+kBE5x/sHtfk8lidjj/
AIj/mMfh/NWwN/q3EXyY+2F8mP9mzAQBHrj/b/DeFks1Y0ENH3tGDD4sfAOe
eF4yvczsUHX/xy1jb1EHXxBfmBfOj1aNkDknIwDn90d0+zNuEITzwe53FoPz
0eMPALwuyDg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             8.99375, 5.871880000000001}, {8.99375, 6.2171899999999996`}, {
             8.70781, 6.456250000000001}, {8.42188, 6.456250000000001}, {
             8.075000000000001, 6.456250000000001}, {7.837499999999998, 
             6.17031}, {7.837499999999998, 5.88438}, {7.837499999999998, 
             5.539059999999999}, {8.12344, 5.300000000000001}, {
             8.409379999999999, 5.300000000000001}, {8.754690000000002, 
             5.300000000000001}, {8.99375, 5.585939999999999}, {8.99375, 
             5.871880000000001}}}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKG1qszdo2kM9B+cJzUJpVkoOML7PCXbb2aYqDj/e
vj5geVjP4SeIVlZzcN9fK2vxXNfBxBgIPqs7nAGBNzoOLJxd8snvNKH6tB1E
erxesZRoOWwx/3EohUsLzq//bVVwboUGnN/AcrTf8Lsa1B6oflE1hzqQuhPq
EP1Zqg5zFinv/OOu5rBB9UnzPF1VCH1WBc6HuR/Gb1FgVz1zRd4hJfaOG3OE
qsP0mUAQKeMgCrLXBOiPNUeXM/yQgPhXUd3BDcSPEHXwAPnvuAbEf8YiDv4X
J8b8Y9aC88HuFdeB88H+8dB1UNi1YF/qOjGHGSB7fuo6PHCNd5xVKAnxz1U9
B5HKSSVnWWTh4fth0XqFszcUHNDD/8+30gdzBHUdbmvKrvnfjOBX3/9xy/i1
Apz/Zd/HrelmcpBwP6fjIA+y30/aoebThoDsKB2Ie/jEIPxbWg5pIKAmCvcP
jP8oQnz7RQdNOB8cPlvUHQ5272syYRaDyqs7tIPC00Ta4UWW9rfpf9Uc7oP8
JygH58P8A+PD3A/jg+OhQgXO36CXt5jRRs1BdvkLD714dQc/kLsWqzukgtxx
TN1hcntr1GUbTYfnYPUaEH/80oS7H8Z/UbxV9PdrBB8cHn46DutB6SBX00F8
6hXOjEM6EH8kqMPDz0BrpfAFFjU4H5K+VTDCHwDyWleO
             "]]}, {
            Thickness[0.058997050147492625`]}, StripOnInput -> False]}, {
         ImageSize -> {28.815436114570364`, 27.77580672478206}, 
          ImageSize -> {16.95025653798257, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {17., 17.}, PlotRange -> {{0., 16.95}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {1.2, 
       FormBox[
        GraphicsBox[{
          Thickness[0.058997050147492625`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jMg0CPuYGIMAqIOMH6rArvqmSliDg9c4x1n
CYrB+f9B4L4gnP+mLbfbaLegw45gq4j/6uJw/lohHb70exJwvrnN3qBpDzXh
fBbOLvnkPC04X6TH6xVLiRbEnOMCcP7SW8sfGzrzOzxJXHjN5LymAwMINHA5
rFd90jzvrYbDy9rH2efXMGDwJ7e3Rl220XCQ2Sg2n+kBE5x/sHtfk8lidjj/
AIj/mMfh/NWwN/q3EXyY+2F8mP9mzAQBHrj/b/DeFks1Y0ENH3tGDD4sfAOe
eF4yvczsUHX/xy1jb1EHXxBfmBfOj1aNkDknIwDn90d0+zNuEITzwe53FoPz
0eMPALwuyDg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             8.99375, 5.871880000000001}, {8.99375, 6.2171899999999996`}, {
             8.70781, 6.456250000000001}, {8.42188, 6.456250000000001}, {
             8.075000000000001, 6.456250000000001}, {7.837499999999998, 
             6.17031}, {7.837499999999998, 5.88438}, {7.837499999999998, 
             5.539059999999999}, {8.12344, 5.300000000000001}, {
             8.409379999999999, 5.300000000000001}, {8.754690000000002, 
             5.300000000000001}, {8.99375, 5.585939999999999}, {8.99375, 
             5.871880000000001}}}], 
            
            FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYpl5cZqnN+g5fNn3cWu6mazDVvMfh1K0EPyU
2DtuzBJ6DqlpICDj4L6/Vtbiua5DOoh7TBKifpWuw8HufU0mzJIOsstfeOjV
60L0T5Nw+PP29QFLZR04/wwI5GjD+b9A8szqcP6cRco7/yxXd5DftWBf6jpJ
h8ntrVGXZTQd3rTldhvtlnE4fzXsjf5uTYf/IHBfFsKP1nXgjw24b+Su5ADz
zx1N2TX/m5Xh/EcR4tsvPlCF808ddlqbOU/DoYXXf/2UVh0HkR6vVywlWg7m
NnuDph3UhPNfZGl/m/5XDc4H64tTdUgGh4sGnD9jAn+VGbcanC8KUn9FBSKe
rQbnTwH5pwbBh5kP42/Sy1vMOEfd4Uniwmsm+qpwfuAt6ZrETwg+WN9cNUh4
qas7/P1W+mCOoDrcfBgfHG9uCP6MmUBgieBD9KtB3a8ONV/NYTM4XqHh81Td
4Qcong5rQvQVasL52x2aHh2v0IbzdRTlv+Rs04GarwHnw8Ifxgc5Y+ZNZYcp
IHu7tSHpSUzJ4TnY31oO4Zxi7cb9CvDwdFtzdDlDhBicb2IMAqIOf8D26MH5
6OkZAP84Sn4=
             "]]}, {
            Thickness[0.058997050147492625`]}, StripOnInput -> False]}, {
         ImageSize -> {28.815436114570364`, 27.77580672478206}, 
          ImageSize -> {16.95025653798257, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {17., 17.}, PlotRange -> {{0., 16.95}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}}, {}}},
  FrameTicksStyle->Directive[
    GrayLevel[0], FontSize -> 20],
  GridLines->{{0., 0.1, 0.2, 0.3, 0.4, 0.6, 0.8, 1., 1.2}, {0.2, 0.4, 0.6, 
    0.8, 1., 1.2}},
  GridLinesStyle->GrayLevel[0.97],
  ImagePadding->All,
  ImageSize->650,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotLabel->FormBox[
    GraphicsBox[{
      Thickness[0.011820330969267141`], 
      StyleBox[{
        FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIAaxQYCJAQEYkWhmJDWExEllU2I+shpS1VPiNmLc
AAC/+wIv
         "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJDIGYC4nBOsXbjeiUHE2MQEHWA8VsV2FXPTBFz2JNf
83YmK4Jffnib60xfBThf+dqjYAYbBYe+iG5/RgFxOB9s3GUJOD81DQjYNOH8
OYuUd/55rgk3T19rpfAFFS24fTA+zD3ofJ8T7Lazr2o5SDTJTDG4/N0enQ9T
/8DvZcLf+b/hfLA7N7DAzdvmtcFizk8WuHtgfJh7YXyYf2B8mH9h5sHCA2Yf
jA9zDzofFt5ge9L+2Ffd/3HL2FvUYcmt5Y8NmdkcYHz1TyovZ53kgPPTQcqX
ccP5b9pyu412C8L5/0HgvhA8PmF8mP1nQOCNIJy/FewfHjgfrG8zD9x/MD7M
/zA+LPzA9s+WweDD1MP4MPO+7Pu4Nb1MBm4f2D9sknA+WJ+wBAYf5h/3NUeX
M1hIwv0b8PbyxxmKsnD+ge59TSbNcnD+fdd4x1kf5eH802D/K8L56OkfACkU
Lmc=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4u0OTY+OR2g7bPfaYDHHktkBxl9ya/ljw2YE
38QYCDYzO/z5Vvpgzkcth4AnnpdMg1kdniYuvGbSr+Fwg/e2WOo3PocZM4HA
Ut3Bbc3R5QwR4nA+iJrZqQDnJ4QEqS/QVHVIjr3jxhyh4WCgtVL4goqmwwa9
vMWMMtoOGfkfWk9+0Ybb/6Z4q+hvbR04PwWkzwLB32L+41CKF4L/BOSufB2H
mk8bArKttB3OXw17o1+t4yA+9QpnhhKCD/bXZS04/9Rhp7WZ9zQc/C9OjPl3
WAvqb3WH9apPmuflajhsBLmvRg3iXhY1h2O7dvSyfVB18AD5t0IZzof5F8Zv
UWBXPXNFBqLPRc1hR7BVxH91cQcJkHua1B3OngECHiGHzSB/vNJw4Hbk85qx
ksNBfvkLD737Wg7XQeFbxgR3P4wP8x+MD/N/ehoQLEPwYfELAHwB1N0=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
          0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
          0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBmIQXfvbquDcDiOH67y3xVK3cTrA+DyOfF4zVnI5FKzp
vp2xAME/3LY8/FQRgm8MAo8N4XxuN9VSpluGDl/2fdyaHsYN58+ZCQSSPHC+
/xPPS6aTeRxsKyNWmN6F6edxSE8DgmdQ/kteh5OHndZm9hk7MIDAAxU4/xSI
/qfiIDH1CmdGk7FDI8vRfkNxVQcTkHuKEXzVJ83zzkYh+Evu7+Ob89jI4cLV
sDf61ioOIGfNXGnksDe/5u3MVGW4/1Ji77gxV6g4+F+cGPNP2MhhSntr1GUZ
VQfpeXGapycYwvnJIHUWBnD+nEXKO/+06zp02njuSlukCOe3KrCrnjGRgfNj
VCNkztWIO8SHBKkveKkHccdOEYf9tbIW6S4GcP7Xnbe6/j5F8KMVHD8m5xg6
hLy9/HHGQjEIf40hVF7coT+4RGX6ekMHhV0L9qWuE3dwbHp0fIa1ISRc2wQc
/oOAvKGDzEax+UwLeCH2sRg6LLm1/LHhYS6H60KfHM9fM4DzweHmbgCPX7B7
VBF8sDw7Jn8GyD03OeD8vohuf0YDDog7JQ0c0sDxzO5QslX092k9BB8sH4ng
Q8LbAJKexDgcpk/grzLbjeCD4+uTIZwPTq8KRnA+2H8hRnDzlr/w0PvfiOCD
5acg+LD0j86H5Q8AR11Tzg==
          "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQXbCm+3bGA0OH/yBwX8qh2+sVi8lFQ4eeiG5/RgEE
333N0eUMPyQd0tOAYJmhQx9YXtLBGASSDR1mgsBOcYczIHDHAEKvEXV4nqX9
bbovgv8gQnz7xQX6cL5oD9ACEX2HB67xjrMKxeH8kLeXP85wlILzIe6Tcfjz
rfTBnIv6DsrXHgUzyCg6HG5bHn5KyQDKV3LYYv7jUEqXgYNAbMB9o+PKDtxu
qqVMUoYOP9++PmC5WMVBel6c5ukJCD5YfZQRnL/8hYfe/0Yjh7VCOnzp65Tg
/PLD21xn1mLya39bFZyrMIKEj4aSw5edt7r+lhrB3YMevgDu3K6Z
          "]}], 
        FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYpl5cZqnN5g7nDrstDbTTt3h77fSB3MKEXyH
pkfHZ2SbO2xQfdI8762aw7QJ/FVm0eYOpjZ7g6YpqjkcbFsefsrJ3CEj/0Pr
ySuqDjeEPjmeNzN3EO3xesWyRdVho17eYsY5ZnC+I8i8agQfbJ+gKZzvd3Fi
zD9lMwcDrZXCF5aoQ2gXMwczkH0P1R243FRLmWaZOcxZpLzzT7qGA8hZZ3eZ
OTyKEN9+cYGGQ+1vq4JzFuYQukPTAea/ehA/QwvOr/m0ISD7ljacL7P8hYfe
fl2HW9I1iUZPzRxSYu+4Mf/Qc2hkOdpv+NwUzj8E8u8nEzhfYuoVzowgE4cW
Xv/1U1p14fwNIH/L6MD54PAJ0Xb4A/LvQqh+C22HSKCzGfYh+HUgd75A8MG0
hilEfwmC/yRx4TUTfh04/8/b1wcsH+s4rAB64/9BEzh/JgisRPDB4fnExOFF
8VbR39x6DraVEStMc00h7irUg4THBQQfFKwMfWZw/oTgEpXp780g6gx04XxY
eML4JsYgoAVNL2aQ9PQPGl9ZptB4V4fyTSDxx6AKDy9weriiAue/Abn3NIKf
BgYqDl923ur6W2oO56OnZwA/P0Fd
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4v7gEpXp/DYOM0GgU8EBxv+waL3C2Qglhx6v
VywmH60dNqg+aZ7nq+qQngYEbtYOf7+VPpgjqOEgPvUKZ8YkKwcWzi755Hda
Dsmxd9yYZ1g6nL8a9ka/WscBpDytDMHfYv7jUEoWgj9tAn+VWbSlw5PEhddM
8hF8sDovBD8FZK4Fgv+meKvob20dBxB1us/Swf/ixJh/h7Ud/oPAfiuI+dGa
DupAZ5/NsnY4AwI5qnB+OKdYu3G/Apy/VkiHL/2euIN906PjM25bOZQsL9nw
7zw/JFwqLR0KQfx+Frj9JsZAsJkZzl9ya/ljw2YEf7vXBos5lgg+ONyWMcH9
f533tlhqGRM8fGD8CPHtFxnmIfg8/uunpM6wcvB/4nnJNJjTIRwkr2ft8Hnf
x63pYYIOM0DuO2kNcY+xGDz+poPEI6Ud0OMXALTg0is=
         "]], 
        FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFjYDFA+A5FqiFFPCZtUu2jhNgCx7wJh

         "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4pASlen/D7g6+Jxgt519VdMBla8F4Te4OkhM
vcKZkaTtoOD4MfmMLYLftjz8lNEfF1T+HhcHmeUvPPTma0HMmQvkz4vTPL1B
0+HBPr45xk0uDuevhr3Rv63h8Csm9+i/IheH/2Cg7nBC02rSaX8XBwYQeKDi
MBMEXjrD+VO+scXPOIPgC39yPJ+2F5MfeEu6JrEIwX+SuPCaib6Kw3wbnSuz
jiH4LIsnWTE+RfDngeTdXOB8sP0nnR0Udi3Yl8on4vB5Q0D2rPXODiXLSzb8
O8/vUPvbquDcDGeHGSB1NzkcDtTKWqT7IPhg/7gj+A5Nj47PkEbwza8dzTVh
cHbgceTzmrGSyyFCfPtFBj9nhzMgwMMN53/Z93Frehg/Tj7Y/wsEHNZ0385g
MHd2uO8a7zjLUNDhPii8pRB8sP2/neB8eVB8nnVyCH57+eOMRAE4PzUNCNR4
4XyIezgdgkHpQcDZwcQYCD6zwf0L44Pd8QLBtwD5T8MFwjcWgaQnCxeHVgV2
1TNTxBxKtor+Pr0MEd5uqqVMszRc4Xywf9wRfLA5wZj8n29fH7BcjODD0gNM
P4wP9r82gg+mNyDS2wJQ/L9zcUgICVJfcFLT4Qsovr+7OGzQy1vMGKMFiU9x
V4c5i5R3/nmu5bDzVtffVHs0fjwav97V4c+30gdzNmpB/Nvn6lDzCWhwlRbc
veY2e4OmJULzm4MrPL/A+GD3eCL4T0H+P68BcU+4q0Mzr//6Ka0akHgqQfBz
OH8uSJ+M4MPy93rVJ83z3mo4oOd/AG7VrCU=
         "]], 
        FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzCSwGaB8BjQ2qXpJtXcwswH7IwKJ
         
         "], CompressedData["
1:eJxllG1IU1EYxzebDT+ovTinbermNhAyy21GqcEzyHvvLFJS9FrGemFO0NTS
SMtMCBUxQsR8WSKilEaWRkhlsYoIozZLpoFGzQ9BbwppMTQ/rJ17786heuAw
fpw9//Oc//Ocqz5eftC6TiQSif0ry7+C/Et+dTqkWG+GiJq2KpdECQHOXXQv
dZmU8ORCzC5bohl2GPxRqQT0Y9AQ3rxselMkI3w3qWxAHGGGBpVU5zQqIc60
dMIZaoaRTYlhtjoFr7/MCPtRUDkmW3v9jgEnimEZTJVbpJPdhEeRXun/LEIB
csy3kf5HwvTwi0HRShRk6M4E2SsYmM+wmOynosGH4iIDHo4VUISil4GFxpMt
+sNxIBloSxV/YGDI+7Xa2aqB5dHsEvtnBurXUismE7SY97+U7rmWQphBRtGE
Vxe/P909oOX9mRHqndfy5zkIexxhPYY2wlx+E9Hj/l/HABsS2WQY0cCNL0yS
byMDvxxLY7aOaLgu8E+Bg1H9MzT2KxPVaSW8rbVvJTmS8HDL+2KRlAYj6p9b
jjmgH+C48T6H9YCS708yDfmonnAVHH3u3motoHm/h9RQzQ6luEpoOO9ZmTOU
xENpyGqfrZKGGsSPCHPzZtRgfjuTt7A9TcvPz14a2psaDrmVOtB9utTr+k1h
5vwoI8zK70+JdlL4/ACHH8n26M8S5uq1qKFxMP+VPp2Cm6i/oIYqNH8U4Xbv
ektXLmEuP4+CH/0jKhcr5BdS/LzdUUMdmot6Srifht9/TOH+c357CXP9CKYx
FyD9WOG+PYS7UcxqMHP6aRqYVdQe04cK+83xWL853Txe1K/m+3hP8KMrhvf3
FgUPclJZ34QCcyfKL9iCuVDHKidrZZBbpe30qQT9hxH8PFoIX878JjE+I9yb
njht99L8+5qKhDlUn0yYT68ccpBeAgPnUP37ZPy8n2ZwPvf+O5i/z5sgzPm5
EGAZ3x+JGSh0P1bOnx9rhitsS5Z4QzT+fnHv3KOAf79vfwAWSRqG
         "]], 
        FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJ5IIaxWZDYzEOMzQDlM6CxB8ocYtgAY+YCmw==
         
         "], CompressedData["
1:eJxdlHtIU1Ecx2cvMcqk2kO3kXebmBVlbr3s9ZOe99xLD40cUSzDaZCmlaCB
9FDMbFJWqzaTmglpIRj0Lhw+EHu4qAwplRZi2ErpZaK91s493nOhH5w/Ppx7
f7/z+57v7zC7shKtY2UyWVBgbQ2sMYE1aWOd3VrDw/SDZ3I84zQg8paB9q+O
BA2ozr0K2X2Fh1hjIA5ooBR9HGdySpwRMuJKt0lc/WH9XH8JDzMeuNzWDRrw
ukMrjAU81E2dE5p+SA29KZUdJgsPRZHBUW12JbxW56fERfHQhqNWDs+zLMHP
fBxlJa7fKbGQv5EDJ477EstwgJLyuzWWhPJ9KjD0Fl7yvOTAj8MbDrfm7q0K
6uYg+pvBV14SQfL/HOUYLQxMdsc643m4NuTLawOGsr6jJ0lWoaN8a9FwU+pE
Azn/eB7sxUXb2jVRRJ/THOWdze2zrSESO/C5GxHpp0IP88pcw/OvIuiK0db6
x+rJfiUi/ew0wO/tmS1/dyH6v9DHDIn7sJ6fWcr8o+DlFz0sHPkVn/2sxgAr
C3paHTdZotcbPSzqaMk0OVjIbb6zxvlHB1FYnwKW5D3FUJ6yY5M3Llfi5BBF
sdHCQFKO4YL/OEv1EfKflbg1Jv7M08sSC/1XsmBNC8Rahuh9nQVsF2M7A9E4
fxMLYbjeOj2k4+/esjAy8KlhSZWB+EuNKAv7KyTux/eBECxcVp94PkHi1WWF
U9NO6CmL+gr5liKSR6GDw1inWARfrtRFeswMJCvvvpBNQJDnHe402rQweGPT
nvI+Fhps7gJTVTi5t24WpuF5SVXBDeynNhbuJcWb/dEKyjOxn3xyysSfcvo/
8e90yDXXLPB8l1isL7LYfyKexyA5OU80ov4X+puFYND99Xb6kJzM72JE5rdS
Se515ej+eRXxVwoanQcNOZ8dQX1W/oDzHAO1tq7dsgsIVmH9HjDQjf1dj4j/
+3XEXz8QmLEf6vRkX8tR/QX/b+bo/diHJlgcpRIL9R9LLNTzcmAQ8uspr6tt
qZYN6yiT+WNIfy6O6N2qJfN+lINi/J6Y1FBcnfwkLoeDUrNtY1BYBKmfIb4H
4ZRFPUQ+ib/PVkAevo+LHNVfmO/3EgvzuJ+nLL6X/ccybXEP1fD/e/oPL/1s
0A==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4h23uv6mhvs7pKeBgJQDjC+/a8G+1HVSDroT
Fvww9PN3qLn/45bxaykH82tHc008EHyHpkfHZzgj+EtfeOj9d/R3+A8C96Uc
2peHnzIy8Xe47xrvOKtQyuEN7z6DmZf8HEQqJ5WcTRFzmDETCBz9HM6AwBpR
h+OaVpNOsyP4qSBnzfOF88F0ja+D+ieVl7M6JeB8mP0wvvuao8sZZsg4lGwV
/X16mq+D8rVHwQxzFBwUHD8mnznr6+A8oVkozUrJQeST4/m0r74OIGfMjFSG
2O/u5/Dz7esDlotVIP5YjuBXRKwwPbsbwf+yISB7Fr+/QyPL0X7D6SqQ8NLz
d1jx7WXFmQnKDj1er1hMBBH8HM6fC9KZEXyw+nd+DgKxAfeN3JUdWBZPsmJ8
6ufwYdF6hbMaypDwuwINjzNKcH41yL/ZCP4DUPh+VHT4EZN79N8rP4j/VyhC
3M/uD+dP+cYWP0MHwQeHR6i/Q6eN5640JSU4H5wexJTh/AtXw97oWyP8O6W9
NeqyjCokfpb5wflzbXSuzLrni8oX83W4oym75v9mRTj/QPe+JpPFMnB+tGqE
zLkaCYeQEpXp/zOg8bFTBOJeFj84H+ZfGB8l/R6TdEBPzwBhMGGH
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYnGPgD8SswMcRConlZxlkXGA8eV3LdiX6ifj
IP36kZnUjAAHA2MgKJZxuHo016RhMoJ/BcrXh/L7F/wwfNaHkBf+5Hg+rTfA
IeTt5Y8zHDH5j0VkTz7tDnBQ/6TycpamjENzoOfchrYAh/Q0EJCG8MsCHA52
72syYZZ02Hmr629qcIDDGRBYI+oAssZYHcFfPMmK0VcAwef8uSB9M1+Aw1oh
Hb70e2Jwfs39H7eMX4s7cKDxUdVLOASXqEz/DzTvgWu846xCSQdNq0mn630C
HJ4kLrxmoq8C0T8Jwe/xesVishDBf7F9PfPzFZj8Ke2tUZfnIPgMIPBABeL+
JQg+2P4pCL6NzpVZzwIR/MOXtVMl8wIczl8Ne6MfrQGxvzDAQXpenObpDQj+
ZJB9exB8j/21shbPEfyEkCD1BZ6akPBMD3D4DwL1mg7f2eJn+MQi+GD5cAR/
a0vNhc2uAQ7rVZ80z8vVdPi8ISB7ln2Aw2bzH4dSVmk4KDh+TD6jiHBv+/Lw
U0Zb/OF8sPxUBB9sbjsm/1XxVtHf2Qg+LDzf8O4zmDkJwf8Csn89gh+Te/Tf
JmlE+KsAnXn2kr/DjmCriP/HpR3mggL0mL9DjGqEzDkZKYelLzz0/h/0dzgA
Sm+LJeF8WPqD8cHJ85iYAygY07/4O8wEgZ0ikPhUCYDzwfFViODD8ld/RLc/
4wZpB/T8BwDYcYkM
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBWIQ/VhE9uTT6YEOIpWTSs6yyDjA+CFvL3+c4Sjj8GL7
eubnUwIdDIyBoFjGYfEkK0bfCQi+8CfH82mdCL6rainTrI5AB/ldC/al+sk4
nAGBlkCH9UI6fOl10g7BJSrT/xcEOuwItor4ry7usLWl5sLmwECIujWiDppW
k07XWyD4O291/U3VR/A3PHw5dZNKoMMD13jHWRcRfAYQcBCH89U/qbyc1Snh
YKNzZdYz3UAH9zVHlzP8kHTwrm7W9zELdEhPAwFph5jco/82ZQc6dNp47kpT
UoKozw10AHnHOFjJwV9OLMu3ONBh5beXFWcOIPjg8DJRhvN9TrDbzjZVcdhf
K2uRHhPoMKW9NeqyjKrDmu7bGQzmCD7YHx8C4Hx3UHhdCYC4b4UinM8fG3Df
qBzBD+cUazeOV3SIBbn3egDEPQ6KkPC8g+CD4+8xgg/W/yTA4cOi9QpnI6D6
nwc4rAXFxzpFhwjx7RcZfgU4RIDMX68Mca94oMPPt68PWC5WgYSnCYL/eUNA
9ixrBB8c3x5Q/81B8GeCwE1lOL/y/o9bxtbKDm959xnMtIPGX6ESPL6rQfKv
FR3y49nPScpC00e6PJwPSU/yDuIeAX8kmGHxKQUx71+AQ7sCu+oZEym4fyDm
S8L5X/Z93Jo+TQLO74vo9mcsEIO4UxDq3p0i8PQB44PjswbBh+WPfpD+DdIO
6PkHANz6bIM=
          "], {{70.2781, 12.739099999999999`}, {70.2781, 
          12.917200000000001`}, {70.13439999999999, 13.131299999999996`}, {
          69.87339999999999, 13.131299999999996`}, {69.59840000000001, 
          13.131299999999996`}, {69.2891, 12.8688}, {69.2891, 12.5594}, {
          69.2891, 12.260899999999998`}, {69.5391, 12.165599999999998`}, {
          69.68279999999999, 12.165599999999998`}, {70.0047, 
          12.165599999999998`}, {70.2781, 12.4766}, {70.2781, 
          12.739099999999999`}}}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          76.43589999999999, 8.57813}, {76.43589999999999, 9.71094}, {
          75.69689999999999, 10.5563}, {74.6125, 10.5563}, {73.0391, 
          10.5563}, {71.4891, 8.840629999999999}, {71.4891, 
          7.159379999999999}, {71.4891, 6.02656}, {72.2281, 
          5.1812499999999995`}, {73.31249999999999, 5.1812499999999995`}, {
          74.8984, 5.1812499999999995`}, {76.43589999999999, 
          6.8968799999999995`}, {76.43589999999999, 8.57813}}, CompressedData["
1:eJxTTMoPSmViYGAQBmIQfQYEXgQ53NaUXfOfWckBxg/nFGs35leE8G8EOYhU
Tio5yyLrUBGxwvTs7iCHGNUImXMyUg6aVpNO188Jcqi5/+OW8Wsxh+ZAz7kN
RUEQfWtEIXQIgv+Wd5/BTD0EPz0NCISCHFoV2FXPTBGH8yHmScH5EPtkHTY8
fDl1k0qQQ/nhba4z/yo4HL6snSppFeSwVkiHL11PyWF/raxFekyQg+/FiTH/
mFUcxD0C/ki0Bzn8fPv6gOViFYh5yxB8sH9OI/gw/0eA/L9e2QE9fACLgpAN

          "]}], 
        FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJ5IIaxWZDYzEOMzQDlM6CxB8ocYtgAY+YCmw==
         
         "], CompressedData["
1:eJxdlGtIVEEUx9cUekAW5a67ulve3TWLAs2VHhZ1tjLTyswZajFMUXfXHqbR
QyMrycp0rSTSXDGx+mAPSdGyNNwks0hWKyQp/aCFBZZCmohRZjt3vDPQgfnw
Y+49Z85//meExLQYs7tMJnNzrV2uNc21/IzDSc52DF4nrh5t91CDxHioc7jE
qIZF/Tnl7W0YggyuOKKGPodnmeEl5+gFiv3bn3Eemu0IsjswLGyscJij1DDz
V4W1rhFD9bxlntbTvlAQ+c0j5C6G837T/Z3XvOFC5e624AIMThJVcji7M+JG
9iHO/qS+hfMgyR+LwU6igbOMBHgz7guLN5YeVkKVrSdFloRhkkSvCkZrog+U
WjEEjOgHSvN8aP7jU7xEA4UV48u/FmO4OzaQ6QSBsa7rM5KVaRk/XDn+PHmW
np4/C8O13POxnWp/qs8GzltP5gRu+4sYWy2u6Ea0nzId1HwaKKp1IuhZoqma
dNfR/TZE+0nQg3JL9B/lff6/2HceZ1HPw5ybT2lWWRMQZP8OTe+4o4eG7vwJ
M0L0v486eHQu621dGIKMlvow+4SW6rMGUX2uCIznxEX3Bmdw3j1TkWuIF+BF
51Kzah1i+oj5N3I+9aA+8UwEZ7H/SARm0tdmgeodhYDYxdA5lX8PgrmkXriO
6pKC4NfQ9+bVt/XUX7mcxf0SzuJ9lCNYsbYpptjIeVNhzjxLvo6xpK+Y7zqi
Oiu0YPJ+/E52FcGPW9V+7SYBwvyPTSvNQpDZO95tsGnAa8T4xpKKoNnmOBty
W0XvxXW++WRekpXwk/gpHsETFGqaDFAwXkz8NCBnTP0pZ/9T/3rB+9bUkOwj
nKX6Ekv9x5B5dJPT81xCzP9if5cRjDqGH1nH5HR+ixCd35ve9Dv71H6xkvZ9
b+q+e9X0fC0ImtKyhuxFAqTHT+9QtSLYSPRrFOAi8fcHRP0/qKX+GkVgIn6o
1tH9GZjpL/pfi9n99HtpXn9Zz5mUt+zlLNbbh0Ev5tcxDq9qrZSNaxnT+RNo
fxGY6v1KQ+c9FEMueU9CfCEutfVvrQFDgcm2w22uD60fKL0HKsaSHhJfJt+n
K6CL3Ec4ZvqL832QsziPdZyl93LwQqot+Kkv/P+e/gOj9WMy
         "]]}, {
        Thickness[0.011820330969267141`]}, StripOnInput -> False]}, {
     ImageSize -> {156.5055581569116, 30.282385056039853`}, 
      ImageSize -> {84.597599003736, 16.368856787048568`}, BaselinePosition -> 
      Scaled[0.3237956353650342], ImageSize -> {85., 17.}, 
      PlotRange -> {{0., 84.6}, {0., 16.37}}, AspectRatio -> Automatic}], 
    TraditionalForm],
  PlotRange->{{0., 0.39999999183673474`}, {0, 1.4}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.859629246526929*^9, 3.8596292814659033`*^9, 3.859629371972353*^9, 
   3.859629844960062*^9, 3.859631009221882*^9, 3.859633541386883*^9, 
   3.859633595842269*^9, 3.859633711196463*^9, 3.8596485546781397`*^9, 
   3.859648599166544*^9, {3.861345259218299*^9, 3.861345281810729*^9}, {
   3.861345372638192*^9, 3.861345417277123*^9}, 3.8613454499282427`*^9, 
   3.8613455905075197`*^9, 3.861346044912443*^9, 3.861356325792862*^9, {
   3.861356364156114*^9, 3.861356508244837*^9}, 3.8613565832474403`*^9, {
   3.86136596445539*^9, 3.8613660663955708`*^9}, {3.861366104427806*^9, 
   3.861366134318139*^9}, {3.861366175695592*^9, 3.861366223759247*^9}, 
   3.8613662787118397`*^9, 3.861366412149431*^9, {3.863232948160404*^9, 
   3.863232971678541*^9}},
 CellLabel->"Out[43]=",ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>", "ImageResolution" -> \
144.],ExpressionUUID->"a89cdec6-c060-4c6b-a2e7-09cb4b5bbdbb"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.86135651408342*^9, 3.861365925095517*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"0caebfa9-59ac-44ff-809c-78cc9a9cb3e3"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.859629226590068*^9, 3.8596292267365627`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"3e7f4aa6-7640-41e4-a115-42cff3518bce"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.85962873636972*^9, 3.859628765427164*^9}, {
  3.8596288556728897`*^9, 3.859628894610985*^9}, {3.859628926724811*^9, 
  3.859628977018587*^9}, {3.859629018326954*^9, 3.859629024581002*^9}, {
  3.859629108349814*^9, 3.85962913266003*^9}, {3.859629224960678*^9, 
  3.859629225153105*^9}, {3.8596295593872623`*^9, 3.859629562408599*^9}, {
  3.859630447310802*^9, 3.859630525100533*^9}, {3.859630557709652*^9, 
  3.859630558264412*^9}, {3.859630671088255*^9, 3.8596306791424007`*^9}, {
  3.8596307141879797`*^9, 3.8596307527149887`*^9}, {3.859630854351822*^9, 
  3.8596308734500313`*^9}, {3.8596309413373213`*^9, 3.8596310591392727`*^9}, {
  3.859631095234261*^9, 3.859631100258851*^9}, {3.859633482037586*^9, 
  3.8596334863448687`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"fcc2adac-3a04-4208-ae98-6238e6e934f0"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.859648509616444*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"8eb73eab-d670-4dee-9e8e-aa5773e5e4ac"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8596305588561773`*^9, 3.8596305693711567`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"2decab8d-2b7b-4962-95b0-2d18a49fd431"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.859629228106989*^9, 3.859629228259066*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"fc3b86e0-3e44-4470-b8dc-191f4adf3937"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.859629568516933*^9, 3.859629568518618*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"5b6b2305-62ce-4d2f-ba9d-b436e15aee8f"]
},
WindowSize->{1301, 957},
WindowMargins->{{206, Automatic}, {Automatic, 43}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"05273624-959c-4c51-bd7a-d07d17b22df2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 13558, 344, 1459, "Input",ExpressionUUID->"92f69e52-9b4b-4051-9936-800076e796d5"],
Cell[14141, 368, 163052, 2808, 579, 102380, 1813, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"a89cdec6-c060-4c6b-a2e7-09cb4b5bbdbb"]
}, Open  ]],
Cell[177208, 3179, 168, 2, 30, "Input",ExpressionUUID->"0caebfa9-59ac-44ff-809c-78cc9a9cb3e3"],
Cell[177379, 3183, 173, 2, 30, "Input",ExpressionUUID->"3e7f4aa6-7640-41e4-a115-42cff3518bce"],
Cell[177555, 3187, 964, 14, 115, "Input",ExpressionUUID->"fcc2adac-3a04-4208-ae98-6238e6e934f0"],
Cell[178522, 3203, 147, 2, 30, "Input",ExpressionUUID->"8eb73eab-d670-4dee-9e8e-aa5773e5e4ac"],
Cell[178672, 3207, 175, 2, 30, "Input",ExpressionUUID->"2decab8d-2b7b-4962-95b0-2d18a49fd431"],
Cell[178850, 3211, 171, 2, 30, "Input",ExpressionUUID->"fc3b86e0-3e44-4470-b8dc-191f4adf3937"],
Cell[179024, 3215, 171, 2, 30, "Input",ExpressionUUID->"5b6b2305-62ce-4d2f-ba9d-b436e15aee8f"]
}
]
*)



==> TL.C <==
void TL()
{
//=========Macro generated from canvas: c1_n9/c1_n9
//=========  (Sun Mar 27 19:46:24 2022) by ROOT version 6.24/06
   TCanvas *c1_n9 = new TCanvas("c1_n9", "c1_n9",10,53,594,531);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1_n9->Range(-0.588236,-5.220447,107.4848,-0.1215578);
   c1_n9->SetFillColor(0);
   c1_n9->SetBorderMode(0);
   c1_n9->SetBorderSize(2);
   c1_n9->SetLogy();
   c1_n9->SetTickx(1);
   c1_n9->SetTicky(1);
   c1_n9->SetRightMargin(0.06925676);
   c1_n9->SetTopMargin(0.0770751);
   c1_n9->SetFrameBorderMode(0);
   c1_n9->SetFrameBorderMode(0);
   
   TH1D *hElePb__1 = new TH1D("hElePb__1","E e- Lstep weighted Pb",400,0,160);
   hElePb__1->SetBinContent(1,9983.636);
   hElePb__1->SetBinContent(2,35.25916);
   hElePb__1->SetBinContent(3,11.91037);
   hElePb__1->SetBinContent(4,5.981007);
   hElePb__1->SetBinContent(5,3.607952);
   hElePb__1->SetBinContent(6,2.423655);
   hElePb__1->SetBinContent(7,1.739635);
   hElePb__1->SetBinContent(8,1.307676);
   hElePb__1->SetBinContent(9,1.02684);
   hElePb__1->SetBinContent(10,0.8264161);
   hElePb__1->SetBinContent(11,0.6752456);
   hElePb__1->SetBinContent(12,0.5678764);
   hElePb__1->SetBinContent(13,0.4866002);
   hElePb__1->SetBinContent(14,0.4180284);
   hElePb__1->SetBinContent(15,0.3650405);
   hElePb__1->SetBinContent(16,0.318407);
   hElePb__1->SetBinContent(17,0.2821791);
   hElePb__1->SetBinContent(18,0.2527547);
   hElePb__1->SetBinContent(19,0.2255251);
   hElePb__1->SetBinContent(20,0.2046941);
   hElePb__1->SetBinContent(21,0.1880442);
   hElePb__1->SetBinContent(22,0.1712031);
   hElePb__1->SetBinContent(23,0.1561242);
   hElePb__1->SetBinContent(24,0.1458857);
   hElePb__1->SetBinContent(25,0.1348209);
   hElePb__1->SetBinContent(26,0.1235474);
   hElePb__1->SetBinContent(27,0.1144309);
   hElePb__1->SetBinContent(28,0.1067165);
   hElePb__1->SetBinContent(29,0.1000503);
   hElePb__1->SetBinContent(30,0.09342646);
   hElePb__1->SetBinContent(31,0.08796509);
   hElePb__1->SetBinContent(32,0.08319952);
   hElePb__1->SetBinContent(33,0.07842588);
   hElePb__1->SetBinContent(34,0.07458075);
   hElePb__1->SetBinContent(35,0.07003329);
   hElePb__1->SetBinContent(36,0.06664412);
   hElePb__1->SetBinContent(37,0.06505916);
   hElePb__1->SetBinContent(38,0.06091811);
   hElePb__1->SetBinContent(39,0.05864324);
   hElePb__1->SetBinContent(40,0.05481503);
   hElePb__1->SetBinContent(41,0.05241638);
   hElePb__1->SetBinContent(42,0.04962282);
   hElePb__1->SetBinContent(43,0.04799117);
   hElePb__1->SetBinContent(44,0.04563125);
   hElePb__1->SetBinContent(45,0.04368224);
   hElePb__1->SetBinContent(46,0.04300512);
   hElePb__1->SetBinContent(47,0.04085917);
   hElePb__1->SetBinContent(48,0.03924126);
   hElePb__1->SetBinContent(49,0.03858147);
   hElePb__1->SetBinContent(50,0.03642852);
   hElePb__1->SetBinContent(51,0.03553477);
   hElePb__1->SetBinContent(52,0.03354039);
   hElePb__1->SetBinContent(53,0.03324876);
   hElePb__1->SetBinContent(54,0.03219274);
   hElePb__1->SetBinContent(55,0.03051926);
   hElePb__1->SetBinContent(56,0.03020722);
   hElePb__1->SetBinContent(57,0.02911955);
   hElePb__1->SetBinContent(58,0.02798572);
   hElePb__1->SetBinContent(59,0.02731962);
   hElePb__1->SetBinContent(60,0.0262113);
   hElePb__1->SetBinContent(61,0.02643079);
   hElePb__1->SetBinContent(62,0.02620959);
   hElePb__1->SetBinContent(63,0.02504247);
   hElePb__1->SetBinContent(64,0.02365166);
   hElePb__1->SetBinContent(65,0.02367322);
   hElePb__1->SetBinContent(66,0.02300866);
   hElePb__1->SetBinContent(67,0.02203173);
   hElePb__1->SetBinContent(68,0.02132369);
   hElePb__1->SetBinContent(69,0.02097036);
   hElePb__1->SetBinContent(70,0.02058228);
   hElePb__1->SetBinContent(71,0.02016462);
   hElePb__1->SetBinContent(72,0.0197587);
   hElePb__1->SetBinContent(73,0.01998569);
   hElePb__1->SetBinContent(74,0.0185625);
   hElePb__1->SetBinContent(75,0.01900942);
   hElePb__1->SetBinContent(76,0.01840389);
   hElePb__1->SetBinContent(77,0.01784312);
   hElePb__1->SetBinContent(78,0.01753808);
   hElePb__1->SetBinContent(79,0.01711525);
   hElePb__1->SetBinContent(80,0.01630151);
   hElePb__1->SetBinContent(81,0.01676514);
   hElePb__1->SetBinContent(82,0.01546154);
   hElePb__1->SetBinContent(83,0.01568013);
   hElePb__1->SetBinContent(84,0.015636);
   hElePb__1->SetBinContent(85,0.01510642);
   hElePb__1->SetBinContent(86,0.01477205);
   hElePb__1->SetBinContent(87,0.01475418);
   hElePb__1->SetBinContent(88,0.01476895);
   hElePb__1->SetBinContent(89,0.01421198);
   hElePb__1->SetBinContent(90,0.01389516);
   hElePb__1->SetBinContent(91,0.01366803);
   hElePb__1->SetBinContent(92,0.01310858);
   hElePb__1->SetBinContent(93,0.01334622);
   hElePb__1->SetBinContent(94,0.01280849);
   hElePb__1->SetBinContent(95,0.01322818);
   hElePb__1->SetBinContent(96,0.01269754);
   hElePb__1->SetBinContent(97,0.01263548);
   hElePb__1->SetBinContent(98,0.01241909);
   hElePb__1->SetBinContent(99,0.0119543);
   hElePb__1->SetBinContent(100,0.01157266);
   hElePb__1->SetBinContent(101,0.01184145);
   hElePb__1->SetBinContent(102,0.0114363);
   hElePb__1->SetBinContent(103,0.01114287);
   hElePb__1->SetBinContent(104,0.01165863);
   hElePb__1->SetBinContent(105,0.01138403);
   hElePb__1->SetBinContent(106,0.01075766);
   hElePb__1->SetBinContent(107,0.01059136);
   hElePb__1->SetBinContent(108,0.0106685);
   hElePb__1->SetBinContent(109,0.01057318);
   hElePb__1->SetBinContent(110,0.01032606);
   hElePb__1->SetBinContent(111,0.01043233);
   hElePb__1->SetBinContent(112,0.01003189);
   hElePb__1->SetBinContent(113,0.01007136);
   hElePb__1->SetBinContent(114,0.009900482);
   hElePb__1->SetBinContent(115,0.009418214);
   hElePb__1->SetBinContent(116,0.009725637);
   hElePb__1->SetBinContent(117,0.00970626);
   hElePb__1->SetBinContent(118,0.00940778);
   hElePb__1->SetBinContent(119,0.009253249);
   hElePb__1->SetBinContent(120,0.009361674);
   hElePb__1->SetBinContent(121,0.00904599);
   hElePb__1->SetBinContent(122,0.009370122);
   hElePb__1->SetBinContent(123,0.008498131);
   hElePb__1->SetBinContent(124,0.009211779);
   hElePb__1->SetBinContent(125,0.009013786);
   hElePb__1->SetBinContent(126,0.008721433);
   hElePb__1->SetBinContent(127,0.008408679);
   hElePb__1->SetBinContent(128,0.00870729);
   hElePb__1->SetBinContent(129,0.008438814);
   hElePb__1->SetBinContent(130,0.008264925);
   hElePb__1->SetBinContent(131,0.008449097);
   hElePb__1->SetBinContent(132,0.008212111);
   hElePb__1->SetBinContent(133,0.008434387);
   hElePb__1->SetBinContent(134,0.008199843);
   hElePb__1->SetBinContent(135,0.008230378);
   hElePb__1->SetBinContent(136,0.008066737);
   hElePb__1->SetBinContent(137,0.007958792);
   hElePb__1->SetBinContent(138,0.007775806);
   hElePb__1->SetBinContent(139,0.007810878);
   hElePb__1->SetBinContent(140,0.007890191);
   hElePb__1->SetBinContent(141,0.007710699);
   hElePb__1->SetBinContent(142,0.007554261);
   hElePb__1->SetBinContent(143,0.007771805);
   hElePb__1->SetBinContent(144,0.007437465);
   hElePb__1->SetBinContent(145,0.00739524);
   hElePb__1->SetBinContent(146,0.007508418);
   hElePb__1->SetBinContent(147,0.007334448);
   hElePb__1->SetBinContent(148,0.007254178);
   hElePb__1->SetBinContent(149,0.007436717);
   hElePb__1->SetBinContent(150,0.00715797);
   hElePb__1->SetBinContent(151,0.006815144);
   hElePb__1->SetBinContent(152,0.00719304);
   hElePb__1->SetBinContent(153,0.006944392);
   hElePb__1->SetBinContent(154,0.006911625);
   hElePb__1->SetBinContent(155,0.006605983);
   hElePb__1->SetBinContent(156,0.006776414);
   hElePb__1->SetBinContent(157,0.006637582);
   hElePb__1->SetBinContent(158,0.006810861);
   hElePb__1->SetBinContent(159,0.006750146);
   hElePb__1->SetBinContent(160,0.006832027);
   hElePb__1->SetBinContent(161,0.006758886);
   hElePb__1->SetBinContent(162,0.006308204);
   hElePb__1->SetBinContent(163,0.006818212);
   hElePb__1->SetBinContent(164,0.006866313);
   hElePb__1->SetBinContent(165,0.006779);
   hElePb__1->SetBinContent(166,0.006576875);
   hElePb__1->SetBinContent(167,0.006366325);
   hElePb__1->SetBinContent(168,0.00659578);
   hElePb__1->SetBinContent(169,0.006509135);
   hElePb__1->SetBinContent(170,0.006554322);
   hElePb__1->SetBinContent(171,0.006294055);
   hElePb__1->SetBinContent(172,0.006213035);
   hElePb__1->SetBinContent(173,0.006472324);
   hElePb__1->SetBinContent(174,0.006554977);
   hElePb__1->SetBinContent(175,0.006250694);
   hElePb__1->SetBinContent(176,0.006305646);
   hElePb__1->SetBinContent(177,0.006321902);
   hElePb__1->SetBinContent(178,0.006160133);
   hElePb__1->SetBinContent(179,0.006389576);
   hElePb__1->SetBinContent(180,0.006233848);
   hElePb__1->SetBinContent(181,0.006344838);
   hElePb__1->SetBinContent(182,0.006330716);
   hElePb__1->SetBinContent(183,0.006221892);
   hElePb__1->SetBinContent(184,0.006322722);
   hElePb__1->SetBinContent(185,0.006400192);
   hElePb__1->SetBinContent(186,0.006439415);
   hElePb__1->SetBinContent(187,0.006536998);
   hElePb__1->SetBinContent(188,0.006196815);
   hElePb__1->SetBinContent(189,0.006264085);
   hElePb__1->SetBinContent(190,0.006368886);
   hElePb__1->SetBinContent(191,0.006211594);
   hElePb__1->SetBinContent(192,0.006486752);
   hElePb__1->SetBinContent(193,0.00635225);
   hElePb__1->SetBinContent(194,0.006337936);
   hElePb__1->SetBinContent(195,0.006055813);
   hElePb__1->SetBinContent(196,0.006266869);
   hElePb__1->SetBinContent(197,0.006200546);
   hElePb__1->SetBinContent(198,0.00601778);
   hElePb__1->SetBinContent(199,0.00614182);
   hElePb__1->SetBinContent(200,0.006097463);
   hElePb__1->SetBinContent(201,0.006337589);
   hElePb__1->SetBinContent(202,0.006186554);
   hElePb__1->SetBinContent(203,0.006203928);
   hElePb__1->SetBinContent(204,0.006374446);
   hElePb__1->SetBinContent(205,0.006371892);
   hElePb__1->SetBinContent(206,0.006198064);
   hElePb__1->SetBinContent(207,0.00600037);
   hElePb__1->SetBinContent(208,0.006279959);
   hElePb__1->SetBinContent(209,0.006177508);
   hElePb__1->SetBinContent(210,0.006423451);
   hElePb__1->SetBinContent(211,0.006197238);
   hElePb__1->SetBinContent(212,0.006164801);
   hElePb__1->SetBinContent(213,0.006266056);
   hElePb__1->SetBinContent(214,0.006389758);
   hElePb__1->SetBinContent(215,0.006163848);
   hElePb__1->SetBinContent(216,0.006296112);
   hElePb__1->SetBinContent(217,0.006237821);
   hElePb__1->SetBinContent(218,0.006393183);
   hElePb__1->SetBinContent(219,0.00669457);
   hElePb__1->SetBinContent(220,0.006291259);
   hElePb__1->SetBinContent(221,0.006455303);
   hElePb__1->SetBinContent(222,0.00655669);
   hElePb__1->SetBinContent(223,0.006680222);
   hElePb__1->SetBinContent(224,0.006406662);
   hElePb__1->SetBinContent(225,0.006620414);
   hElePb__1->SetBinContent(226,0.006753859);
   hElePb__1->SetBinContent(227,0.006847455);
   hElePb__1->SetBinContent(228,0.006837262);
   hElePb__1->SetBinContent(229,0.006812452);
   hElePb__1->SetBinContent(230,0.006790051);
   hElePb__1->SetBinContent(231,0.007017974);
   hElePb__1->SetBinContent(232,0.00729634);
   hElePb__1->SetBinContent(233,0.007603816);
   hElePb__1->SetBinContent(234,0.007322208);
   hElePb__1->SetBinContent(235,0.007537887);
   hElePb__1->SetBinContent(236,0.007715769);
   hElePb__1->SetBinContent(237,0.007857674);
   hElePb__1->SetBinContent(238,0.007884783);
   hElePb__1->SetBinContent(239,0.008530669);
   hElePb__1->SetBinContent(240,0.008406306);
   hElePb__1->SetBinContent(241,0.008995525);
   hElePb__1->SetBinContent(242,0.009600386);
   hElePb__1->SetBinContent(243,0.00994736);
   hElePb__1->SetBinContent(244,0.01034545);
   hElePb__1->SetBinContent(245,0.01123896);
   hElePb__1->SetBinContent(246,0.01234537);
   hElePb__1->SetBinContent(247,0.01360382);
   hElePb__1->SetBinContent(248,0.01630281);
   hElePb__1->SetBinContent(249,0.02350999);
   hElePb__1->SetBinContent(250,0.05278738);
   hElePb__1->SetBinError(1,0.04798006);
   hElePb__1->SetBinError(2,0.002904485);
   hElePb__1->SetBinError(3,0.001686957);
   hElePb__1->SetBinError(4,0.001195104);
   hElePb__1->SetBinError(5,0.0009281058);
   hElePb__1->SetBinError(6,0.000760683);
   hElePb__1->SetBinError(7,0.0006444346);
   hElePb__1->SetBinError(8,0.0005587606);
   hElePb__1->SetBinError(9,0.0004951364);
   hElePb__1->SetBinError(10,0.00044419);
   hElePb__1->SetBinError(11,0.0004015217);
   hElePb__1->SetBinError(12,0.0003682285);
   hElePb__1->SetBinError(13,0.0003409038);
   hElePb__1->SetBinError(14,0.0003159747);
   hElePb__1->SetBinError(15,0.000295293);
   hElePb__1->SetBinError(16,0.0002757953);
   hElePb__1->SetBinError(17,0.0002596299);
   hElePb__1->SetBinError(18,0.0002457419);
   hElePb__1->SetBinError(19,0.0002321299);
   hElePb__1->SetBinError(20,0.0002211554);
   hElePb__1->SetBinError(21,0.0002119925);
   hElePb__1->SetBinError(22,0.0002022924);
   hElePb__1->SetBinError(23,0.0001931675);
   hElePb__1->SetBinError(24,0.0001867633);
   hElePb__1->SetBinError(25,0.0001795365);
   hElePb__1->SetBinError(26,0.0001718781);
   hElePb__1->SetBinError(27,0.0001653929);
   hElePb__1->SetBinError(28,0.0001597325);
   hElePb__1->SetBinError(29,0.0001546606);
   hElePb__1->SetBinError(30,0.00014947);
   hElePb__1->SetBinError(31,0.000145045);
   hElePb__1->SetBinError(32,0.0001410782);
   hElePb__1->SetBinError(33,0.0001369776);
   hElePb__1->SetBinError(34,0.0001335571);
   hElePb__1->SetBinError(35,0.0001294221);
   hElePb__1->SetBinError(36,0.000126259);
   hElePb__1->SetBinError(37,0.0001247849);
   hElePb__1->SetBinError(38,0.0001207454);
   hElePb__1->SetBinError(39,0.0001184823);
   hElePb__1->SetBinError(40,0.0001145355);
   hElePb__1->SetBinError(41,0.0001119905);
   hElePb__1->SetBinError(42,0.0001089819);
   hElePb__1->SetBinError(43,0.0001071629);
   hElePb__1->SetBinError(44,0.0001045059);
   hElePb__1->SetBinError(45,0.0001022535);
   hElePb__1->SetBinError(46,0.0001014783);
   hElePb__1->SetBinError(47,9.890862e-05);
   hElePb__1->SetBinError(48,9.693667e-05);
   hElePb__1->SetBinError(49,9.613981e-05);
   hElePb__1->SetBinError(50,9.340338e-05);
   hElePb__1->SetBinError(51,9.225263e-05);
   hElePb__1->SetBinError(52,8.962043e-05);
   hElePb__1->SetBinError(53,8.923911e-05);
   hElePb__1->SetBinError(54,8.780379e-05);
   hElePb__1->SetBinError(55,8.54776e-05);
   hElePb__1->SetBinError(56,8.506894e-05);
   hElePb__1->SetBinError(57,8.352158e-05);
   hElePb__1->SetBinError(58,8.188518e-05);
   hElePb__1->SetBinError(59,8.088761e-05);
   hElePb__1->SetBinError(60,7.924094e-05);
   hElePb__1->SetBinError(61,7.958512e-05);
   hElePb__1->SetBinError(62,7.925741e-05);
   hElePb__1->SetBinError(63,7.748423e-05);
   hElePb__1->SetBinError(64,7.528354e-05);
   hElePb__1->SetBinError(65,7.533164e-05);
   hElePb__1->SetBinError(66,7.426572e-05);
   hElePb__1->SetBinError(67,7.268125e-05);
   hElePb__1->SetBinError(68,7.149599e-05);
   hElePb__1->SetBinError(69,7.089191e-05);
   hElePb__1->SetBinError(70,7.024772e-05);
   hElePb__1->SetBinError(71,6.952112e-05);
   hElePb__1->SetBinError(72,6.883357e-05);
   hElePb__1->SetBinError(73,6.922957e-05);
   hElePb__1->SetBinError(74,6.670437e-05);
   hElePb__1->SetBinError(75,6.753358e-05);
   hElePb__1->SetBinError(76,6.645576e-05);
   hElePb__1->SetBinError(77,6.543685e-05);
   hElePb__1->SetBinError(78,6.485836e-05);
   hElePb__1->SetBinError(79,6.407535e-05);
   hElePb__1->SetBinError(80,6.250831e-05);
   hElePb__1->SetBinError(81,6.34391e-05);
   hElePb__1->SetBinError(82,6.087855e-05);
   hElePb__1->SetBinError(83,6.130937e-05);
   hElePb__1->SetBinError(84,6.123945e-05);
   hElePb__1->SetBinError(85,6.017539e-05);
   hElePb__1->SetBinError(86,5.952437e-05);
   hElePb__1->SetBinError(87,5.951617e-05);
   hElePb__1->SetBinError(88,5.951761e-05);
   hElePb__1->SetBinError(89,5.839695e-05);
   hElePb__1->SetBinError(90,5.775019e-05);
   hElePb__1->SetBinError(91,5.726158e-05);
   hElePb__1->SetBinError(92,5.607834e-05);
   hElePb__1->SetBinError(93,5.657673e-05);
   hElePb__1->SetBinError(94,5.542665e-05);
   hElePb__1->SetBinError(95,5.636109e-05);
   hElePb__1->SetBinError(96,5.519593e-05);
   hElePb__1->SetBinError(97,5.507005e-05);
   hElePb__1->SetBinError(98,5.460122e-05);
   hElePb__1->SetBinError(99,5.356502e-05);
   hElePb__1->SetBinError(100,5.270288e-05);
   hElePb__1->SetBinError(101,5.331155e-05);
   hElePb__1->SetBinError(102,5.238348e-05);
   hElePb__1->SetBinError(103,5.172835e-05);
   hElePb__1->SetBinError(104,5.291242e-05);
   hElePb__1->SetBinError(105,5.226139e-05);
   hElePb__1->SetBinError(106,5.080682e-05);
   hElePb__1->SetBinError(107,5.041003e-05);
   hElePb__1->SetBinError(108,5.059029e-05);
   hElePb__1->SetBinError(109,5.038374e-05);
   hElePb__1->SetBinError(110,4.978528e-05);
   hElePb__1->SetBinError(111,5.007039e-05);
   hElePb__1->SetBinError(112,4.906265e-05);
   hElePb__1->SetBinError(113,4.916469e-05);
   hElePb__1->SetBinError(114,4.875656e-05);
   hElePb__1->SetBinError(115,4.753149e-05);
   hElePb__1->SetBinError(116,4.833451e-05);
   hElePb__1->SetBinError(117,4.828345e-05);
   hElePb__1->SetBinError(118,4.752931e-05);
   hElePb__1->SetBinError(119,4.715151e-05);
   hElePb__1->SetBinError(120,4.742374e-05);
   hElePb__1->SetBinError(121,4.658361e-05);
   hElePb__1->SetBinError(122,4.744386e-05);
   hElePb__1->SetBinError(123,4.514837e-05);
   hElePb__1->SetBinError(124,4.705807e-05);
   hElePb__1->SetBinError(125,4.652703e-05);
   hElePb__1->SetBinError(126,4.577635e-05);
   hElePb__1->SetBinError(127,4.491766e-05);
   hElePb__1->SetBinError(128,4.575045e-05);
   hElePb__1->SetBinError(129,4.502789e-05);
   hElePb__1->SetBinError(130,4.455535e-05);
   hElePb__1->SetBinError(131,4.505397e-05);
   hElePb__1->SetBinError(132,4.442776e-05);
   hElePb__1->SetBinError(133,4.503798e-05);
   hElePb__1->SetBinError(134,4.439902e-05);
   hElePb__1->SetBinError(135,4.447724e-05);
   hElePb__1->SetBinError(136,4.403083e-05);
   hElePb__1->SetBinError(137,4.372045e-05);
   hElePb__1->SetBinError(138,4.32306e-05);
   hElePb__1->SetBinError(139,4.333751e-05);
   hElePb__1->SetBinError(140,4.354668e-05);
   hElePb__1->SetBinError(141,4.303742e-05);
   hElePb__1->SetBinError(142,4.261382e-05);
   hElePb__1->SetBinError(143,4.322597e-05);
   hElePb__1->SetBinError(144,4.22659e-05);
   hElePb__1->SetBinError(145,4.214939e-05);
   hElePb__1->SetBinError(146,4.249258e-05);
   hElePb__1->SetBinError(147,4.199202e-05);
   hElePb__1->SetBinError(148,4.175237e-05);
   hElePb__1->SetBinError(149,4.228836e-05);
   hElePb__1->SetBinError(150,4.147991e-05);
   hElePb__1->SetBinError(151,4.046776e-05);
   hElePb__1->SetBinError(152,4.158702e-05);
   hElePb__1->SetBinError(153,4.086418e-05);
   hElePb__1->SetBinError(154,4.075543e-05);
   hElePb__1->SetBinError(155,3.984776e-05);
   hElePb__1->SetBinError(156,4.035191e-05);
   hElePb__1->SetBinError(157,3.99322e-05);
   hElePb__1->SetBinError(158,4.04748e-05);
   hElePb__1->SetBinError(159,4.02982e-05);
   hElePb__1->SetBinError(160,4.052583e-05);
   hElePb__1->SetBinError(161,4.031354e-05);
   hElePb__1->SetBinError(162,3.893372e-05);
   hElePb__1->SetBinError(163,4.049763e-05);
   hElePb__1->SetBinError(164,4.06482e-05);
   hElePb__1->SetBinError(165,4.038712e-05);
   hElePb__1->SetBinError(166,3.977278e-05);
   hElePb__1->SetBinError(167,3.91141e-05);
   hElePb__1->SetBinError(168,3.984116e-05);
   hElePb__1->SetBinError(169,3.955535e-05);
   hElePb__1->SetBinError(170,3.97053e-05);
   hElePb__1->SetBinError(171,3.890971e-05);
   hElePb__1->SetBinError(172,3.865466e-05);
   hElePb__1->SetBinError(173,3.947477e-05);
   hElePb__1->SetBinError(174,3.971912e-05);
   hElePb__1->SetBinError(175,3.877415e-05);
   hElePb__1->SetBinError(176,3.895548e-05);
   hElePb__1->SetBinError(177,3.900834e-05);
   hElePb__1->SetBinError(178,3.850327e-05);
   hElePb__1->SetBinError(179,3.920619e-05);
   hElePb__1->SetBinError(180,3.872118e-05);
   hElePb__1->SetBinError(181,3.907305e-05);
   hElePb__1->SetBinError(182,3.902704e-05);
   hElePb__1->SetBinError(183,3.871087e-05);
   hElePb__1->SetBinError(184,3.900737e-05);
   hElePb__1->SetBinError(185,3.925174e-05);
   hElePb__1->SetBinError(186,3.936242e-05);
   hElePb__1->SetBinError(187,3.966857e-05);
   hElePb__1->SetBinError(188,3.861799e-05);
   hElePb__1->SetBinError(189,3.883033e-05);
   hElePb__1->SetBinError(190,3.915977e-05);
   hElePb__1->SetBinError(191,3.866888e-05);
   hElePb__1->SetBinError(192,3.951597e-05);
   hElePb__1->SetBinError(193,3.911328e-05);
   hElePb__1->SetBinError(194,3.9062e-05);
   hElePb__1->SetBinError(195,3.818609e-05);
   hElePb__1->SetBinError(196,3.88592e-05);
   hElePb__1->SetBinError(197,3.862952e-05);
   hElePb__1->SetBinError(198,3.806015e-05);
   hElePb__1->SetBinError(199,3.847689e-05);
   hElePb__1->SetBinError(200,3.831915e-05);
   hElePb__1->SetBinError(201,3.907109e-05);
   hElePb__1->SetBinError(202,3.860159e-05);
   hElePb__1->SetBinError(203,3.864306e-05);
   hElePb__1->SetBinError(204,3.919122e-05);
   hElePb__1->SetBinError(205,3.917418e-05);
   hElePb__1->SetBinError(206,3.863958e-05);
   hElePb__1->SetBinError(207,3.799724e-05);
   hElePb__1->SetBinError(208,3.889273e-05);
   hElePb__1->SetBinError(209,3.856752e-05);
   hElePb__1->SetBinError(210,3.935859e-05);
   hElePb__1->SetBinError(211,3.863351e-05);
   hElePb__1->SetBinError(212,3.851813e-05);
   hElePb__1->SetBinError(213,3.884347e-05);
   hElePb__1->SetBinError(214,3.923304e-05);
   hElePb__1->SetBinError(215,3.853924e-05);
   hElePb__1->SetBinError(216,3.895315e-05);
   hElePb__1->SetBinError(217,3.878574e-05);
   hElePb__1->SetBinError(218,3.924793e-05);
   hElePb__1->SetBinError(219,4.018158e-05);
   hElePb__1->SetBinError(220,3.893377e-05);
   hElePb__1->SetBinError(221,3.944019e-05);
   hElePb__1->SetBinError(222,3.976966e-05);
   hElePb__1->SetBinError(223,4.013863e-05);
   hElePb__1->SetBinError(224,3.92827e-05);
   hElePb__1->SetBinError(225,3.994863e-05);
   hElePb__1->SetBinError(226,4.034392e-05);
   hElePb__1->SetBinError(227,4.064648e-05);
   hElePb__1->SetBinError(228,4.061393e-05);
   hElePb__1->SetBinError(229,4.053947e-05);
   hElePb__1->SetBinError(230,4.046206e-05);
   hElePb__1->SetBinError(231,4.115385e-05);
   hElePb__1->SetBinError(232,4.196625e-05);
   hElePb__1->SetBinError(233,4.284192e-05);
   hElePb__1->SetBinError(234,4.203906e-05);
   hElePb__1->SetBinError(235,4.265189e-05);
   hElePb__1->SetBinError(236,4.31577e-05);
   hElePb__1->SetBinError(237,4.35519e-05);
   hElePb__1->SetBinError(238,4.361216e-05);
   hElePb__1->SetBinError(239,4.538695e-05);
   hElePb__1->SetBinError(240,4.504789e-05);
   hElePb__1->SetBinError(241,4.662357e-05);
   hElePb__1->SetBinError(242,4.816283e-05);
   hElePb__1->SetBinError(243,4.903921e-05);
   hElePb__1->SetBinError(244,4.998885e-05);
   hElePb__1->SetBinError(245,5.21176e-05);
   hElePb__1->SetBinError(246,5.463342e-05);
   hElePb__1->SetBinError(247,5.737727e-05);
   hElePb__1->SetBinError(248,6.281701e-05);
   hElePb__1->SetBinError(249,7.547091e-05);
   hElePb__1->SetBinError(250,0.0001132261);
   hElePb__1->SetMinimum(2.011638e-05);
   hElePb__1->SetMaximum(0.3058052);
   hElePb__1->SetEntries(4.359989e+10);
   hElePb__1->SetLineColor(4);
   hElePb__1->SetLineWidth(2);
   hElePb__1->GetXaxis()->SetTitle("E [GeV]");
   hElePb__1->GetXaxis()->SetRange(26,250);
   hElePb__1->GetXaxis()->SetLabelFont(42);
   hElePb__1->GetXaxis()->SetTitleOffset(1);
   hElePb__1->GetXaxis()->SetTitleFont(42);
   hElePb__1->GetYaxis()->SetTitle("T(E) [cm/GeV/EOT]");
   hElePb__1->GetYaxis()->SetLabelFont(42);
   hElePb__1->GetYaxis()->SetTitleOffset(1.35);
   hElePb__1->GetYaxis()->SetTitleFont(42);
   hElePb__1->GetZaxis()->SetLabelFont(42);
   hElePb__1->GetZaxis()->SetTitleOffset(1);
   hElePb__1->GetZaxis()->SetTitleFont(42);
   hElePb__1->Draw("HIST");
   
   TH1D *hPosiPb__2 = new TH1D("hPosiPb__2","E e+ Lstep weighted Pb",400,0,160);
   hPosiPb__2->SetBinContent(1,4749.294);
   hPosiPb__2->SetBinContent(2,34.45262);
   hPosiPb__2->SetBinContent(3,11.52911);
   hPosiPb__2->SetBinContent(4,5.713123);
   hPosiPb__2->SetBinContent(5,3.425954);
   hPosiPb__2->SetBinContent(6,2.271655);
   hPosiPb__2->SetBinContent(7,1.609604);
   hPosiPb__2->SetBinContent(8,1.199296);
   hPosiPb__2->SetBinContent(9,0.9265311);
   hPosiPb__2->SetBinContent(10,0.7359288);
   hPosiPb__2->SetBinContent(11,0.6000874);
   hPosiPb__2->SetBinContent(12,0.4985893);
   hPosiPb__2->SetBinContent(13,0.4185563);
   hPosiPb__2->SetBinContent(14,0.3551242);
   hPosiPb__2->SetBinContent(15,0.305064);
   hPosiPb__2->SetBinContent(16,0.2664225);
   hPosiPb__2->SetBinContent(17,0.2351857);
   hPosiPb__2->SetBinContent(18,0.2069059);
   hPosiPb__2->SetBinContent(19,0.1838011);
   hPosiPb__2->SetBinContent(20,0.1642866);
   hPosiPb__2->SetBinContent(21,0.146489);
   hPosiPb__2->SetBinContent(22,0.1331585);
   hPosiPb__2->SetBinContent(23,0.1198692);
   hPosiPb__2->SetBinContent(24,0.1097755);
   hPosiPb__2->SetBinContent(25,0.09947978);
   hPosiPb__2->SetBinContent(26,0.09133454);
   hPosiPb__2->SetBinContent(27,0.08509344);
   hPosiPb__2->SetBinContent(28,0.07723332);
   hPosiPb__2->SetBinContent(29,0.07310596);
   hPosiPb__2->SetBinContent(30,0.06686602);
   hPosiPb__2->SetBinContent(31,0.0620225);
   hPosiPb__2->SetBinContent(32,0.05769798);
   hPosiPb__2->SetBinContent(33,0.05440315);
   hPosiPb__2->SetBinContent(34,0.0494283);
   hPosiPb__2->SetBinContent(35,0.04650022);
   hPosiPb__2->SetBinContent(36,0.04440862);
   hPosiPb__2->SetBinContent(37,0.04154129);
   hPosiPb__2->SetBinContent(38,0.03914779);
   hPosiPb__2->SetBinContent(39,0.0361884);
   hPosiPb__2->SetBinContent(40,0.03490211);
   hPosiPb__2->SetBinContent(41,0.03235178);
   hPosiPb__2->SetBinContent(42,0.03027481);
   hPosiPb__2->SetBinContent(43,0.02840739);
   hPosiPb__2->SetBinContent(44,0.02740641);
   hPosiPb__2->SetBinContent(45,0.02604217);
   hPosiPb__2->SetBinContent(46,0.02521449);
   hPosiPb__2->SetBinContent(47,0.02353525);
   hPosiPb__2->SetBinContent(48,0.02257144);
   hPosiPb__2->SetBinContent(49,0.0216604);
   hPosiPb__2->SetBinContent(50,0.02003202);
   hPosiPb__2->SetBinContent(51,0.02005264);
   hPosiPb__2->SetBinContent(52,0.0190663);
   hPosiPb__2->SetBinContent(53,0.01787213);
   hPosiPb__2->SetBinContent(54,0.01713254);
   hPosiPb__2->SetBinContent(55,0.01603986);
   hPosiPb__2->SetBinContent(56,0.01492152);
   hPosiPb__2->SetBinContent(57,0.01450301);
   hPosiPb__2->SetBinContent(58,0.01428099);
   hPosiPb__2->SetBinContent(59,0.01336677);
   hPosiPb__2->SetBinContent(60,0.01308603);
   hPosiPb__2->SetBinContent(61,0.01260994);
   hPosiPb__2->SetBinContent(62,0.01206919);
   hPosiPb__2->SetBinContent(63,0.01174);
   hPosiPb__2->SetBinContent(64,0.0109951);
   hPosiPb__2->SetBinContent(65,0.01051912);
   hPosiPb__2->SetBinContent(66,0.01021286);
   hPosiPb__2->SetBinContent(67,0.009552958);
   hPosiPb__2->SetBinContent(68,0.009181111);
   hPosiPb__2->SetBinContent(69,0.009029799);
   hPosiPb__2->SetBinContent(70,0.008740184);
   hPosiPb__2->SetBinContent(71,0.008655994);
   hPosiPb__2->SetBinContent(72,0.00812435);
   hPosiPb__2->SetBinContent(73,0.007812934);
   hPosiPb__2->SetBinContent(74,0.007636693);
   hPosiPb__2->SetBinContent(75,0.007348372);
   hPosiPb__2->SetBinContent(76,0.006983874);
   hPosiPb__2->SetBinContent(77,0.006987169);
   hPosiPb__2->SetBinContent(78,0.006534632);
   hPosiPb__2->SetBinContent(79,0.006457787);
   hPosiPb__2->SetBinContent(80,0.006085999);
   hPosiPb__2->SetBinContent(81,0.005702572);
   hPosiPb__2->SetBinContent(82,0.005613498);
   hPosiPb__2->SetBinContent(83,0.005418458);
   hPosiPb__2->SetBinContent(84,0.005404155);
   hPosiPb__2->SetBinContent(85,0.005045606);
   hPosiPb__2->SetBinContent(86,0.004780775);
   hPosiPb__2->SetBinContent(87,0.004925763);
   hPosiPb__2->SetBinContent(88,0.00436136);
   hPosiPb__2->SetBinContent(89,0.004567601);
   hPosiPb__2->SetBinContent(90,0.004307381);
   hPosiPb__2->SetBinContent(91,0.004162767);
   hPosiPb__2->SetBinContent(92,0.004190747);
   hPosiPb__2->SetBinContent(93,0.003963861);
   hPosiPb__2->SetBinContent(94,0.003866546);
   hPosiPb__2->SetBinContent(95,0.003751371);
   hPosiPb__2->SetBinContent(96,0.003501847);
   hPosiPb__2->SetBinContent(97,0.003532704);
   hPosiPb__2->SetBinContent(98,0.003251379);
   hPosiPb__2->SetBinContent(99,0.003182661);
   hPosiPb__2->SetBinContent(100,0.003180695);
   hPosiPb__2->SetBinContent(101,0.003049023);
   hPosiPb__2->SetBinContent(102,0.003244072);
   hPosiPb__2->SetBinContent(103,0.00288763);
   hPosiPb__2->SetBinContent(104,0.002817788);
   hPosiPb__2->SetBinContent(105,0.00264631);
   hPosiPb__2->SetBinContent(106,0.002728964);
   hPosiPb__2->SetBinContent(107,0.002601566);
   hPosiPb__2->SetBinContent(108,0.002343091);
   hPosiPb__2->SetBinContent(109,0.00252215);
   hPosiPb__2->SetBinContent(110,0.002404855);
   hPosiPb__2->SetBinContent(111,0.002370078);
   hPosiPb__2->SetBinContent(112,0.002281371);
   hPosiPb__2->SetBinContent(113,0.00221457);
   hPosiPb__2->SetBinContent(114,0.002278526);
   hPosiPb__2->SetBinContent(115,0.002026726);
   hPosiPb__2->SetBinContent(116,0.001942591);
   hPosiPb__2->SetBinContent(117,0.001951677);
   hPosiPb__2->SetBinContent(118,0.001932834);
   hPosiPb__2->SetBinContent(119,0.001813941);
   hPosiPb__2->SetBinContent(120,0.001792732);
   hPosiPb__2->SetBinContent(121,0.001677953);
   hPosiPb__2->SetBinContent(122,0.001751938);
   hPosiPb__2->SetBinContent(123,0.001704557);
   hPosiPb__2->SetBinContent(124,0.001716144);
   hPosiPb__2->SetBinContent(125,0.00145198);
   hPosiPb__2->SetBinContent(126,0.001510114);
   hPosiPb__2->SetBinContent(127,0.001466947);
   hPosiPb__2->SetBinContent(128,0.001435517);
   hPosiPb__2->SetBinContent(129,0.001325952);
   hPosiPb__2->SetBinContent(130,0.001371552);
   hPosiPb__2->SetBinContent(131,0.001246515);
   hPosiPb__2->SetBinContent(132,0.00132323);
   hPosiPb__2->SetBinContent(133,0.00130621);
   hPosiPb__2->SetBinContent(134,0.001274164);
   hPosiPb__2->SetBinContent(135,0.001222893);
   hPosiPb__2->SetBinContent(136,0.001122468);
   hPosiPb__2->SetBinContent(137,0.001009829);
   hPosiPb__2->SetBinContent(138,0.001106206);
   hPosiPb__2->SetBinContent(139,0.001066922);
   hPosiPb__2->SetBinContent(140,0.001100496);
   hPosiPb__2->SetBinContent(141,0.0009358464);
   hPosiPb__2->SetBinContent(142,0.0009047258);
   hPosiPb__2->SetBinContent(143,0.0009024324);
   hPosiPb__2->SetBinContent(144,0.0009873433);
   hPosiPb__2->SetBinContent(145,0.0008707819);
   hPosiPb__2->SetBinContent(146,0.0008905633);
   hPosiPb__2->SetBinContent(147,0.000873579);
   hPosiPb__2->SetBinContent(148,0.0007482917);
   hPosiPb__2->SetBinContent(149,0.0007600616);
   hPosiPb__2->SetBinContent(150,0.000787573);
   hPosiPb__2->SetBinContent(151,0.0007488366);
   hPosiPb__2->SetBinContent(152,0.0007473141);
   hPosiPb__2->SetBinContent(153,0.0006572636);
   hPosiPb__2->SetBinContent(154,0.0006656146);
   hPosiPb__2->SetBinContent(155,0.000692965);
   hPosiPb__2->SetBinContent(156,0.0006695231);
   hPosiPb__2->SetBinContent(157,0.0005867951);
   hPosiPb__2->SetBinContent(158,0.0005450044);
   hPosiPb__2->SetBinContent(159,0.0005736908);
   hPosiPb__2->SetBinContent(160,0.0006545808);
   hPosiPb__2->SetBinContent(161,0.0006232066);
   hPosiPb__2->SetBinContent(162,0.0005953574);
   hPosiPb__2->SetBinContent(163,0.0005488041);
   hPosiPb__2->SetBinContent(164,0.000557572);
   hPosiPb__2->SetBinContent(165,0.0005307349);
   hPosiPb__2->SetBinContent(166,0.0005418735);
   hPosiPb__2->SetBinContent(167,0.000461227);
   hPosiPb__2->SetBinContent(168,0.0004276734);
   hPosiPb__2->SetBinContent(169,0.0003939274);
   hPosiPb__2->SetBinContent(170,0.0004229799);
   hPosiPb__2->SetBinContent(171,0.0004124145);
   hPosiPb__2->SetBinContent(172,0.0004115688);
   hPosiPb__2->SetBinContent(173,0.0003511508);
   hPosiPb__2->SetBinContent(174,0.0003485939);
   hPosiPb__2->SetBinContent(175,0.0003612845);
   hPosiPb__2->SetBinContent(176,0.0003924727);
   hPosiPb__2->SetBinContent(177,0.0003854008);
   hPosiPb__2->SetBinContent(178,0.0003438476);
   hPosiPb__2->SetBinContent(179,0.000259468);
   hPosiPb__2->SetBinContent(180,0.0002930211);
   hPosiPb__2->SetBinContent(181,0.0002870214);
   hPosiPb__2->SetBinContent(182,0.0003533834);
   hPosiPb__2->SetBinContent(183,0.0003137094);
   hPosiPb__2->SetBinContent(184,0.0002711025);
   hPosiPb__2->SetBinContent(185,0.0002499046);
   hPosiPb__2->SetBinContent(186,0.0001847076);
   hPosiPb__2->SetBinContent(187,0.0002971901);
   hPosiPb__2->SetBinContent(188,0.0002797084);
   hPosiPb__2->SetBinContent(189,0.0002402397);
   hPosiPb__2->SetBinContent(190,0.0001940078);
   hPosiPb__2->SetBinContent(191,0.0002166961);
   hPosiPb__2->SetBinContent(192,0.000200004);
   hPosiPb__2->SetBinContent(193,0.0001931586);
   hPosiPb__2->SetBinContent(194,0.0001284148);
   hPosiPb__2->SetBinContent(195,0.0001952766);
   hPosiPb__2->SetBinContent(196,0.0001646036);
   hPosiPb__2->SetBinContent(197,0.0001186052);
   hPosiPb__2->SetBinContent(198,0.0001417703);
   hPosiPb__2->SetBinContent(199,0.0002045738);
   hPosiPb__2->SetBinContent(200,0.0001423938);
   hPosiPb__2->SetBinContent(201,0.000207748);
   hPosiPb__2->SetBinContent(202,0.0001225853);
   hPosiPb__2->SetBinContent(203,0.0001692203);
   hPosiPb__2->SetBinContent(204,0.0001331287);
   hPosiPb__2->SetBinContent(205,9.465834e-05);
   hPosiPb__2->SetBinContent(206,9.100172e-05);
   hPosiPb__2->SetBinContent(207,0.0001222819);
   hPosiPb__2->SetBinContent(208,0.0001100604);
   hPosiPb__2->SetBinContent(209,9.623906e-05);
   hPosiPb__2->SetBinContent(210,0.0001010076);
   hPosiPb__2->SetBinContent(211,9.610941e-05);
   hPosiPb__2->SetBinContent(212,6.597061e-05);
   hPosiPb__2->SetBinContent(213,9.176065e-05);
   hPosiPb__2->SetBinContent(214,8.036362e-05);
   hPosiPb__2->SetBinContent(215,0.0001184707);
   hPosiPb__2->SetBinContent(216,8.428538e-05);
   hPosiPb__2->SetBinContent(217,7.446247e-05);
   hPosiPb__2->SetBinContent(218,7.788013e-05);
   hPosiPb__2->SetBinContent(219,6.082953e-05);
   hPosiPb__2->SetBinContent(220,2.746603e-05);
   hPosiPb__2->SetBinContent(221,3.650217e-05);
   hPosiPb__2->SetBinContent(222,5.450706e-05);
   hPosiPb__2->SetBinContent(223,6.012816e-05);
   hPosiPb__2->SetBinContent(224,6.157315e-05);
   hPosiPb__2->SetBinContent(225,2.169675e-05);
   hPosiPb__2->SetBinContent(226,3.85246e-05);
   hPosiPb__2->SetBinContent(227,2.390232e-05);
   hPosiPb__2->SetBinContent(228,3.513221e-05);
   hPosiPb__2->SetBinContent(229,2.621002e-05);
   hPosiPb__2->SetBinContent(230,3.292931e-05);
   hPosiPb__2->SetBinContent(231,2.027647e-05);
   hPosiPb__2->SetBinContent(232,1.448591e-05);
   hPosiPb__2->SetBinContent(233,2.250938e-05);
   hPosiPb__2->SetBinContent(234,1.648134e-05);
   hPosiPb__2->SetBinContent(235,1.691938e-05);
   hPosiPb__2->SetBinContent(236,7.956802e-06);
   hPosiPb__2->SetBinContent(237,9.061856e-06);
   hPosiPb__2->SetBinContent(238,1.892744e-05);
   hPosiPb__2->SetBinContent(239,1.121649e-05);
   hPosiPb__2->SetBinContent(240,1.571777e-05);
   hPosiPb__2->SetBinContent(241,7.393908e-06);
   hPosiPb__2->SetBinContent(242,6.642973e-06);
   hPosiPb__2->SetBinContent(244,5.081317e-07);
   hPosiPb__2->SetBinContent(248,1.67848e-05);
   hPosiPb__2->SetBinError(1,0.03377947);
   hPosiPb__2->SetBinError(2,0.002871097);
   hPosiPb__2->SetBinError(3,0.00165974);
   hPosiPb__2->SetBinError(4,0.001168014);
   hPosiPb__2->SetBinError(5,0.0009044052);
   hPosiPb__2->SetBinError(6,0.0007364276);
   hPosiPb__2->SetBinError(7,0.0006198922);
   hPosiPb__2->SetBinError(8,0.0005351064);
   hPosiPb__2->SetBinError(9,0.0004703166);
   hPosiPb__2->SetBinError(10,0.0004191746);
   hPosiPb__2->SetBinError(11,0.0003785276);
   hPosiPb__2->SetBinError(12,0.0003450512);
   hPosiPb__2->SetBinError(13,0.0003161558);
   hPosiPb__2->SetBinError(14,0.0002912252);
   hPosiPb__2->SetBinError(15,0.0002699234);
   hPosiPb__2->SetBinError(16,0.0002522755);
   hPosiPb__2->SetBinError(17,0.0002370445);
   hPosiPb__2->SetBinError(18,0.0002223265);
   hPosiPb__2->SetBinError(19,0.0002095573);
   hPosiPb__2->SetBinError(20,0.0001981233);
   hPosiPb__2->SetBinError(21,0.0001870956);
   hPosiPb__2->SetBinError(22,0.0001783986);
   hPosiPb__2->SetBinError(23,0.0001692514);
   hPosiPb__2->SetBinError(24,0.0001619871);
   hPosiPb__2->SetBinError(25,0.0001542089);
   hPosiPb__2->SetBinError(26,0.0001477615);
   hPosiPb__2->SetBinError(27,0.0001426528);
   hPosiPb__2->SetBinError(28,0.0001358836);
   hPosiPb__2->SetBinError(29,0.0001322262);
   hPosiPb__2->SetBinError(30,0.0001264481);
   hPosiPb__2->SetBinError(31,0.0001218135);
   hPosiPb__2->SetBinError(32,0.0001174811);
   hPosiPb__2->SetBinError(33,0.0001141137);
   hPosiPb__2->SetBinError(34,0.0001087329);
   hPosiPb__2->SetBinError(35,0.0001054788);
   hPosiPb__2->SetBinError(36,0.0001030746);
   hPosiPb__2->SetBinError(37,9.97119e-05);
   hPosiPb__2->SetBinError(38,9.679087e-05);
   hPosiPb__2->SetBinError(39,9.307752e-05);
   hPosiPb__2->SetBinError(40,9.140108e-05);
   hPosiPb__2->SetBinError(41,8.800663e-05);
   hPosiPb__2->SetBinError(42,8.512993e-05);
   hPosiPb__2->SetBinError(43,8.245144e-05);
   hPosiPb__2->SetBinError(44,8.099661e-05);
   hPosiPb__2->SetBinError(45,7.89573e-05);
   hPosiPb__2->SetBinError(46,7.768915e-05);
   hPosiPb__2->SetBinError(47,7.504765e-05);
   hPosiPb__2->SetBinError(48,7.353115e-05);
   hPosiPb__2->SetBinError(49,7.202483e-05);
   hPosiPb__2->SetBinError(50,6.923969e-05);
   hPosiPb__2->SetBinError(51,6.931822e-05);
   hPosiPb__2->SetBinError(52,6.756307e-05);
   hPosiPb__2->SetBinError(53,6.542648e-05);
   hPosiPb__2->SetBinError(54,6.404182e-05);
   hPosiPb__2->SetBinError(55,6.19905e-05);
   hPosiPb__2->SetBinError(56,5.979653e-05);
   hPosiPb__2->SetBinError(57,5.894216e-05);
   hPosiPb__2->SetBinError(58,5.848709e-05);
   hPosiPb__2->SetBinError(59,5.660363e-05);
   hPosiPb__2->SetBinError(60,5.601113e-05);
   hPosiPb__2->SetBinError(61,5.497659e-05);
   hPosiPb__2->SetBinError(62,5.377614e-05);
   hPosiPb__2->SetBinError(63,5.30472e-05);
   hPosiPb__2->SetBinError(64,5.133008e-05);
   hPosiPb__2->SetBinError(65,5.020735e-05);
   hPosiPb__2->SetBinError(66,4.950419e-05);
   hPosiPb__2->SetBinError(67,4.782968e-05);
   hPosiPb__2->SetBinError(68,4.690026e-05);
   hPosiPb__2->SetBinError(69,4.650999e-05);
   hPosiPb__2->SetBinError(70,4.579162e-05);
   hPosiPb__2->SetBinError(71,4.5561e-05);
   hPosiPb__2->SetBinError(72,4.4122e-05);
   hPosiPb__2->SetBinError(73,4.328451e-05);
   hPosiPb__2->SetBinError(74,4.279933e-05);
   hPosiPb__2->SetBinError(75,4.196498e-05);
   hPosiPb__2->SetBinError(76,4.091683e-05);
   hPosiPb__2->SetBinError(77,4.092511e-05);
   hPosiPb__2->SetBinError(78,3.957364e-05);
   hPosiPb__2->SetBinError(79,3.937139e-05);
   hPosiPb__2->SetBinError(80,3.820356e-05);
   hPosiPb__2->SetBinError(81,3.696638e-05);
   hPosiPb__2->SetBinError(82,3.667786e-05);
   hPosiPb__2->SetBinError(83,3.603743e-05);
   hPosiPb__2->SetBinError(84,3.60184e-05);
   hPosiPb__2->SetBinError(85,3.477036e-05);
   hPosiPb__2->SetBinError(86,3.38496e-05);
   hPosiPb__2->SetBinError(87,3.437714e-05);
   hPosiPb__2->SetBinError(88,3.232267e-05);
   hPosiPb__2->SetBinError(89,3.310798e-05);
   hPosiPb__2->SetBinError(90,3.213906e-05);
   hPosiPb__2->SetBinError(91,3.159409e-05);
   hPosiPb__2->SetBinError(92,3.171755e-05);
   hPosiPb__2->SetBinError(93,3.085477e-05);
   hPosiPb__2->SetBinError(94,3.045519e-05);
   hPosiPb__2->SetBinError(95,2.999352e-05);
   hPosiPb__2->SetBinError(96,2.896484e-05);
   hPosiPb__2->SetBinError(97,2.909595e-05);
   hPosiPb__2->SetBinError(98,2.790665e-05);
   hPosiPb__2->SetBinError(99,2.764332e-05);
   hPosiPb__2->SetBinError(100,2.763522e-05);
   hPosiPb__2->SetBinError(101,2.703743e-05);
   hPosiPb__2->SetBinError(102,2.790929e-05);
   hPosiPb__2->SetBinError(103,2.630857e-05);
   hPosiPb__2->SetBinError(104,2.601219e-05);
   hPosiPb__2->SetBinError(105,2.52159e-05);
   hPosiPb__2->SetBinError(106,2.560235e-05);
   hPosiPb__2->SetBinError(107,2.497922e-05);
   hPosiPb__2->SetBinError(108,2.36965e-05);
   hPosiPb__2->SetBinError(109,2.460847e-05);
   hPosiPb__2->SetBinError(110,2.403692e-05);
   hPosiPb__2->SetBinError(111,2.385097e-05);
   hPosiPb__2->SetBinError(112,2.339994e-05);
   hPosiPb__2->SetBinError(113,2.305648e-05);
   hPosiPb__2->SetBinError(114,2.339851e-05);
   hPosiPb__2->SetBinError(115,2.206986e-05);
   hPosiPb__2->SetBinError(116,2.157679e-05);
   hPosiPb__2->SetBinError(117,2.163124e-05);
   hPosiPb__2->SetBinError(118,2.153583e-05);
   hPosiPb__2->SetBinError(119,2.08687e-05);
   hPosiPb__2->SetBinError(120,2.076415e-05);
   hPosiPb__2->SetBinError(121,2.007059e-05);
   hPosiPb__2->SetBinError(122,2.051195e-05);
   hPosiPb__2->SetBinError(123,2.022344e-05);
   hPosiPb__2->SetBinError(124,2.030668e-05);
   hPosiPb__2->SetBinError(125,1.865376e-05);
   hPosiPb__2->SetBinError(126,1.903777e-05);
   hPosiPb__2->SetBinError(127,1.876086e-05);
   hPosiPb__2->SetBinError(128,1.857326e-05);
   hPosiPb__2->SetBinError(129,1.782059e-05);
   hPosiPb__2->SetBinError(130,1.813889e-05);
   hPosiPb__2->SetBinError(131,1.73014e-05);
   hPosiPb__2->SetBinError(132,1.783412e-05);
   hPosiPb__2->SetBinError(133,1.770527e-05);
   hPosiPb__2->SetBinError(134,1.7498e-05);
   hPosiPb__2->SetBinError(135,1.715222e-05);
   hPosiPb__2->SetBinError(136,1.640407e-05);
   hPosiPb__2->SetBinError(137,1.556724e-05);
   hPosiPb__2->SetBinError(138,1.629878e-05);
   hPosiPb__2->SetBinError(139,1.601046e-05);
   hPosiPb__2->SetBinError(140,1.626535e-05);
   hPosiPb__2->SetBinError(141,1.498688e-05);
   hPosiPb__2->SetBinError(142,1.473943e-05);
   hPosiPb__2->SetBinError(143,1.473136e-05);
   hPosiPb__2->SetBinError(144,1.540608e-05);
   hPosiPb__2->SetBinError(145,1.446636e-05);
   hPosiPb__2->SetBinError(146,1.464121e-05);
   hPosiPb__2->SetBinError(147,1.448715e-05);
   hPosiPb__2->SetBinError(148,1.340712e-05);
   hPosiPb__2->SetBinError(149,1.351725e-05);
   hPosiPb__2->SetBinError(150,1.374435e-05);
   hPosiPb__2->SetBinError(151,1.341076e-05);
   hPosiPb__2->SetBinError(152,1.340753e-05);
   hPosiPb__2->SetBinError(153,1.257112e-05);
   hPosiPb__2->SetBinError(154,1.265303e-05);
   hPosiPb__2->SetBinError(155,1.290121e-05);
   hPosiPb__2->SetBinError(156,1.267479e-05);
   hPosiPb__2->SetBinError(157,1.186526e-05);
   hPosiPb__2->SetBinError(158,1.143479e-05);
   hPosiPb__2->SetBinError(159,1.174134e-05);
   hPosiPb__2->SetBinError(160,1.255141e-05);
   hPosiPb__2->SetBinError(161,1.223037e-05);
   hPosiPb__2->SetBinError(162,1.196093e-05);
   hPosiPb__2->SetBinError(163,1.148727e-05);
   hPosiPb__2->SetBinError(164,1.158113e-05);
   hPosiPb__2->SetBinError(165,1.128718e-05);
   hPosiPb__2->SetBinError(166,1.14166e-05);
   hPosiPb__2->SetBinError(167,1.051836e-05);
   hPosiPb__2->SetBinError(168,1.013201e-05);
   hPosiPb__2->SetBinError(169,9.738784e-06);
   hPosiPb__2->SetBinError(170,1.008968e-05);
   hPosiPb__2->SetBinError(171,9.958836e-06);
   hPosiPb__2->SetBinError(172,9.958885e-06);
   hPosiPb__2->SetBinError(173,9.19799e-06);
   hPosiPb__2->SetBinError(174,9.148678e-06);
   hPosiPb__2->SetBinError(175,9.323894e-06);
   hPosiPb__2->SetBinError(176,9.704599e-06);
   hPosiPb__2->SetBinError(177,9.647015e-06);
   hPosiPb__2->SetBinError(178,9.088999e-06);
   hPosiPb__2->SetBinError(179,7.874951e-06);
   hPosiPb__2->SetBinError(180,8.380963e-06);
   hPosiPb__2->SetBinError(181,8.302977e-06);
   hPosiPb__2->SetBinError(182,9.227776e-06);
   hPosiPb__2->SetBinError(183,8.695118e-06);
   hPosiPb__2->SetBinError(184,8.070142e-06);
   hPosiPb__2->SetBinError(185,7.759178e-06);
   hPosiPb__2->SetBinError(186,6.667743e-06);
   hPosiPb__2->SetBinError(187,8.458681e-06);
   hPosiPb__2->SetBinError(188,8.195394e-06);
   hPosiPb__2->SetBinError(189,7.595407e-06);
   hPosiPb__2->SetBinError(190,6.821341e-06);
   hPosiPb__2->SetBinError(191,7.228923e-06);
   hPosiPb__2->SetBinError(192,6.941121e-06);
   hPosiPb__2->SetBinError(193,6.798007e-06);
   hPosiPb__2->SetBinError(194,5.538925e-06);
   hPosiPb__2->SetBinError(195,6.866913e-06);
   hPosiPb__2->SetBinError(196,6.280298e-06);
   hPosiPb__2->SetBinError(197,5.3303e-06);
   hPosiPb__2->SetBinError(198,5.838451e-06);
   hPosiPb__2->SetBinError(199,7.034624e-06);
   hPosiPb__2->SetBinError(200,5.849292e-06);
   hPosiPb__2->SetBinError(201,7.089985e-06);
   hPosiPb__2->SetBinError(202,5.422866e-06);
   hPosiPb__2->SetBinError(203,6.41051e-06);
   hPosiPb__2->SetBinError(204,5.653301e-06);
   hPosiPb__2->SetBinError(205,4.762345e-06);
   hPosiPb__2->SetBinError(206,4.670274e-06);
   hPosiPb__2->SetBinError(207,5.436661e-06);
   hPosiPb__2->SetBinError(208,5.153465e-06);
   hPosiPb__2->SetBinError(209,4.797638e-06);
   hPosiPb__2->SetBinError(210,4.924709e-06);
   hPosiPb__2->SetBinError(211,4.816626e-06);
   hPosiPb__2->SetBinError(212,3.969479e-06);
   hPosiPb__2->SetBinError(213,4.686021e-06);
   hPosiPb__2->SetBinError(214,4.384423e-06);
   hPosiPb__2->SetBinError(215,5.360652e-06);
   hPosiPb__2->SetBinError(216,4.505733e-06);
   hPosiPb__2->SetBinError(217,4.238744e-06);
   hPosiPb__2->SetBinError(218,4.328609e-06);
   hPosiPb__2->SetBinError(219,3.810582e-06);
   hPosiPb__2->SetBinError(220,2.557028e-06);
   hPosiPb__2->SetBinError(221,2.954878e-06);
   hPosiPb__2->SetBinError(222,3.624287e-06);
   hPosiPb__2->SetBinError(223,3.814576e-06);
   hPosiPb__2->SetBinError(224,3.848722e-06);
   hPosiPb__2->SetBinError(225,2.277395e-06);
   hPosiPb__2->SetBinError(226,3.041447e-06);
   hPosiPb__2->SetBinError(227,2.40698e-06);
   hPosiPb__2->SetBinError(228,2.929008e-06);
   hPosiPb__2->SetBinError(229,2.510255e-06);
   hPosiPb__2->SetBinError(230,2.811608e-06);
   hPosiPb__2->SetBinError(231,2.217381e-06);
   hPosiPb__2->SetBinError(232,1.845412e-06);
   hPosiPb__2->SetBinError(233,2.335284e-06);
   hPosiPb__2->SetBinError(234,1.98902e-06);
   hPosiPb__2->SetBinError(235,2.013689e-06);
   hPosiPb__2->SetBinError(236,1.381608e-06);
   hPosiPb__2->SetBinError(237,1.478161e-06);
   hPosiPb__2->SetBinError(238,2.131644e-06);
   hPosiPb__2->SetBinError(239,1.625349e-06);
   hPosiPb__2->SetBinError(240,1.949881e-06);
   hPosiPb__2->SetBinError(241,1.293491e-06);
   hPosiPb__2->SetBinError(242,1.271351e-06);
   hPosiPb__2->SetBinError(244,3.536469e-07);
   hPosiPb__2->SetBinError(248,2.033689e-06);
   hPosiPb__2->SetMinimum(2.011638e-05);
   hPosiPb__2->SetMaximum(0.3058052);
   hPosiPb__2->SetEntries(2.004926e+10);
   hPosiPb__2->SetLineColor(2);
   hPosiPb__2->SetLineWidth(2);
   hPosiPb__2->GetXaxis()->SetRange(1,1600);
   hPosiPb__2->GetXaxis()->SetLabelFont(42);
   hPosiPb__2->GetXaxis()->SetTitleOffset(1);
   hPosiPb__2->GetXaxis()->SetTitleFont(42);
   hPosiPb__2->GetYaxis()->SetLabelFont(42);
   hPosiPb__2->GetYaxis()->SetTitleFont(42);
   hPosiPb__2->GetZaxis()->SetLabelFont(42);
   hPosiPb__2->GetZaxis()->SetTitleOffset(1);
   hPosiPb__2->GetZaxis()->SetTitleFont(42);
   hPosiPb__2->Draw("HISTSAME");
   
   TH1D *hElePSc__3 = new TH1D("hElePSc__3","E e- Lstep weighted Sc",400,0,160);
   hElePSc__3->SetBinContent(1,7583.749);
   hElePSc__3->SetBinContent(2,35.25181);
   hElePSc__3->SetBinContent(3,11.90608);
   hElePSc__3->SetBinContent(4,5.981568);
   hElePSc__3->SetBinContent(5,3.608248);
   hElePSc__3->SetBinContent(6,2.4222);
   hElePSc__3->SetBinContent(7,1.740138);
   hElePSc__3->SetBinContent(8,1.305469);
   hElePSc__3->SetBinContent(9,1.02554);
   hElePSc__3->SetBinContent(10,0.826571);
   hElePSc__3->SetBinContent(11,0.6745708);
   hElePSc__3->SetBinContent(12,0.5669679);
   hElePSc__3->SetBinContent(13,0.4855711);
   hElePSc__3->SetBinContent(14,0.4177347);
   hElePSc__3->SetBinContent(15,0.364938);
   hElePSc__3->SetBinContent(16,0.3188793);
   hElePSc__3->SetBinContent(17,0.2812095);
   hElePSc__3->SetBinContent(18,0.2527715);
   hElePSc__3->SetBinContent(19,0.225265);
   hElePSc__3->SetBinContent(20,0.2043984);
   hElePSc__3->SetBinContent(21,0.1878875);
   hElePSc__3->SetBinContent(22,0.1706783);
   hElePSc__3->SetBinContent(23,0.1559763);
   hElePSc__3->SetBinContent(24,0.1456331);
   hElePSc__3->SetBinContent(25,0.1349401);
   hElePSc__3->SetBinContent(26,0.1230463);
   hElePSc__3->SetBinContent(27,0.1141415);
   hElePSc__3->SetBinContent(28,0.1065312);
   hElePSc__3->SetBinContent(29,0.09988743);
   hElePSc__3->SetBinContent(30,0.09359495);
   hElePSc__3->SetBinContent(31,0.08787911);
   hElePSc__3->SetBinContent(32,0.08276001);
   hElePSc__3->SetBinContent(33,0.0780703);
   hElePSc__3->SetBinContent(34,0.07451622);
   hElePSc__3->SetBinContent(35,0.06975956);
   hElePSc__3->SetBinContent(36,0.06651648);
   hElePSc__3->SetBinContent(37,0.06520036);
   hElePSc__3->SetBinContent(38,0.06077789);
   hElePSc__3->SetBinContent(39,0.05851122);
   hElePSc__3->SetBinContent(40,0.05464839);
   hElePSc__3->SetBinContent(41,0.05213647);
   hElePSc__3->SetBinContent(42,0.04982635);
   hElePSc__3->SetBinContent(43,0.04752061);
   hElePSc__3->SetBinContent(44,0.04539683);
   hElePSc__3->SetBinContent(45,0.04360041);
   hElePSc__3->SetBinContent(46,0.0430492);
   hElePSc__3->SetBinContent(47,0.04062013);
   hElePSc__3->SetBinContent(48,0.03871891);
   hElePSc__3->SetBinContent(49,0.03840161);
   hElePSc__3->SetBinContent(50,0.0362511);
   hElePSc__3->SetBinContent(51,0.03548749);
   hElePSc__3->SetBinContent(52,0.03311251);
   hElePSc__3->SetBinContent(53,0.03295185);
   hElePSc__3->SetBinContent(54,0.03214083);
   hElePSc__3->SetBinContent(55,0.03030814);
   hElePSc__3->SetBinContent(56,0.02997018);
   hElePSc__3->SetBinContent(57,0.02888549);
   hElePSc__3->SetBinContent(58,0.02773083);
   hElePSc__3->SetBinContent(59,0.02747254);
   hElePSc__3->SetBinContent(60,0.02616873);
   hElePSc__3->SetBinContent(61,0.02601029);
   hElePSc__3->SetBinContent(62,0.02629018);
   hElePSc__3->SetBinContent(63,0.02476632);
   hElePSc__3->SetBinContent(64,0.0233642);
   hElePSc__3->SetBinContent(65,0.02338357);
   hElePSc__3->SetBinContent(66,0.02294043);
   hElePSc__3->SetBinContent(67,0.02151688);
   hElePSc__3->SetBinContent(68,0.02110002);
   hElePSc__3->SetBinContent(69,0.02084476);
   hElePSc__3->SetBinContent(70,0.02048731);
   hElePSc__3->SetBinContent(71,0.01970416);
   hElePSc__3->SetBinContent(72,0.01981309);
   hElePSc__3->SetBinContent(73,0.01994655);
   hElePSc__3->SetBinContent(74,0.01840779);
   hElePSc__3->SetBinContent(75,0.01881228);
   hElePSc__3->SetBinContent(76,0.0180602);
   hElePSc__3->SetBinContent(77,0.01762647);
   hElePSc__3->SetBinContent(78,0.01736384);
   hElePSc__3->SetBinContent(79,0.01689888);
   hElePSc__3->SetBinContent(80,0.01595987);
   hElePSc__3->SetBinContent(81,0.01659983);
   hElePSc__3->SetBinContent(82,0.01524423);
   hElePSc__3->SetBinContent(83,0.01560568);
   hElePSc__3->SetBinContent(84,0.01535821);
   hElePSc__3->SetBinContent(85,0.01499726);
   hElePSc__3->SetBinContent(86,0.01477853);
   hElePSc__3->SetBinContent(87,0.01450451);
   hElePSc__3->SetBinContent(88,0.01460112);
   hElePSc__3->SetBinContent(89,0.01405372);
   hElePSc__3->SetBinContent(90,0.01364382);
   hElePSc__3->SetBinContent(91,0.0135694);
   hElePSc__3->SetBinContent(92,0.01301356);
   hElePSc__3->SetBinContent(93,0.0131594);
   hElePSc__3->SetBinContent(94,0.01270321);
   hElePSc__3->SetBinContent(95,0.01315047);
   hElePSc__3->SetBinContent(96,0.01261881);
   hElePSc__3->SetBinContent(97,0.01234067);
   hElePSc__3->SetBinContent(98,0.01216211);
   hElePSc__3->SetBinContent(99,0.01192587);
   hElePSc__3->SetBinContent(100,0.01139055);
   hElePSc__3->SetBinContent(101,0.01170424);
   hElePSc__3->SetBinContent(102,0.01116592);
   hElePSc__3->SetBinContent(103,0.0107753);
   hElePSc__3->SetBinContent(104,0.01146688);
   hElePSc__3->SetBinContent(105,0.01098025);
   hElePSc__3->SetBinContent(106,0.01057479);
   hElePSc__3->SetBinContent(107,0.01052552);
   hElePSc__3->SetBinContent(108,0.01042249);
   hElePSc__3->SetBinContent(109,0.0103874);
   hElePSc__3->SetBinContent(110,0.01009134);
   hElePSc__3->SetBinContent(111,0.0100747);
   hElePSc__3->SetBinContent(112,0.009837286);
   hElePSc__3->SetBinContent(113,0.009926123);
   hElePSc__3->SetBinContent(114,0.009628155);
   hElePSc__3->SetBinContent(115,0.009288296);
   hElePSc__3->SetBinContent(116,0.009566255);
   hElePSc__3->SetBinContent(117,0.009546889);
   hElePSc__3->SetBinContent(118,0.009097601);
   hElePSc__3->SetBinContent(119,0.009215341);
   hElePSc__3->SetBinContent(120,0.0092417);
   hElePSc__3->SetBinContent(121,0.008779392);
   hElePSc__3->SetBinContent(122,0.009095815);
   hElePSc__3->SetBinContent(123,0.00835052);
   hElePSc__3->SetBinContent(124,0.008979989);
   hElePSc__3->SetBinContent(125,0.008822558);
   hElePSc__3->SetBinContent(126,0.008348631);
   hElePSc__3->SetBinContent(127,0.008387782);
   hElePSc__3->SetBinContent(128,0.008366878);
   hElePSc__3->SetBinContent(129,0.008161532);
   hElePSc__3->SetBinContent(130,0.008131904);
   hElePSc__3->SetBinContent(131,0.008150393);
   hElePSc__3->SetBinContent(132,0.00797035);
   hElePSc__3->SetBinContent(133,0.008296522);
   hElePSc__3->SetBinContent(134,0.007866897);
   hElePSc__3->SetBinContent(135,0.007995851);
   hElePSc__3->SetBinContent(136,0.007723241);
   hElePSc__3->SetBinContent(137,0.007741275);
   hElePSc__3->SetBinContent(138,0.007498237);
   hElePSc__3->SetBinContent(139,0.007498036);
   hElePSc__3->SetBinContent(140,0.007597738);
   hElePSc__3->SetBinContent(141,0.007490362);
   hElePSc__3->SetBinContent(142,0.007421788);
   hElePSc__3->SetBinContent(143,0.00744433);
   hElePSc__3->SetBinContent(144,0.007032398);
   hElePSc__3->SetBinContent(145,0.007125998);
   hElePSc__3->SetBinContent(146,0.007168198);
   hElePSc__3->SetBinContent(147,0.007249669);
   hElePSc__3->SetBinContent(148,0.007069911);
   hElePSc__3->SetBinContent(149,0.007143504);
   hElePSc__3->SetBinContent(150,0.006777627);
   hElePSc__3->SetBinContent(151,0.006519295);
   hElePSc__3->SetBinContent(152,0.006990955);
   hElePSc__3->SetBinContent(153,0.006583411);
   hElePSc__3->SetBinContent(154,0.006643155);
   hElePSc__3->SetBinContent(155,0.006265492);
   hElePSc__3->SetBinContent(156,0.006416767);
   hElePSc__3->SetBinContent(157,0.006478784);
   hElePSc__3->SetBinContent(158,0.006463499);
   hElePSc__3->SetBinContent(159,0.00649152);
   hElePSc__3->SetBinContent(160,0.006544544);
   hElePSc__3->SetBinContent(161,0.006410384);
   hElePSc__3->SetBinContent(162,0.006036834);
   hElePSc__3->SetBinContent(163,0.006518119);
   hElePSc__3->SetBinContent(164,0.006498346);
   hElePSc__3->SetBinContent(165,0.006300523);
   hElePSc__3->SetBinContent(166,0.006147137);
   hElePSc__3->SetBinContent(167,0.006066016);
   hElePSc__3->SetBinContent(168,0.006192209);
   hElePSc__3->SetBinContent(169,0.006104362);
   hElePSc__3->SetBinContent(170,0.006233179);
   hElePSc__3->SetBinContent(171,0.005914077);
   hElePSc__3->SetBinContent(172,0.005746597);
   hElePSc__3->SetBinContent(173,0.005926549);
   hElePSc__3->SetBinContent(174,0.006215782);
   hElePSc__3->SetBinContent(175,0.005922829);
   hElePSc__3->SetBinContent(176,0.006008185);
   hElePSc__3->SetBinContent(177,0.005942666);
   hElePSc__3->SetBinContent(178,0.005695692);
   hElePSc__3->SetBinContent(179,0.005988026);
   hElePSc__3->SetBinContent(180,0.00570984);
   hElePSc__3->SetBinContent(181,0.005864706);
   hElePSc__3->SetBinContent(182,0.00585413);
   hElePSc__3->SetBinContent(183,0.005642962);
   hElePSc__3->SetBinContent(184,0.005901875);
   hElePSc__3->SetBinContent(185,0.005803335);
   hElePSc__3->SetBinContent(186,0.005911234);
   hElePSc__3->SetBinContent(187,0.006143123);
   hElePSc__3->SetBinContent(188,0.00554272);
   hElePSc__3->SetBinContent(189,0.005834673);
   hElePSc__3->SetBinContent(190,0.005729911);
   hElePSc__3->SetBinContent(191,0.005674982);
   hElePSc__3->SetBinContent(192,0.005978798);
   hElePSc__3->SetBinContent(193,0.005760622);
   hElePSc__3->SetBinContent(194,0.005715147);
   hElePSc__3->SetBinContent(195,0.005293643);
   hElePSc__3->SetBinContent(196,0.005534786);
   hElePSc__3->SetBinContent(197,0.005614333);
   hElePSc__3->SetBinContent(198,0.005425836);
   hElePSc__3->SetBinContent(199,0.005393696);
   hElePSc__3->SetBinContent(200,0.005420681);
   hElePSc__3->SetBinContent(201,0.005561888);
   hElePSc__3->SetBinContent(202,0.005591417);
   hElePSc__3->SetBinContent(203,0.005520785);
   hElePSc__3->SetBinContent(204,0.005705566);
   hElePSc__3->SetBinContent(205,0.005686716);
   hElePSc__3->SetBinContent(206,0.005474026);
   hElePSc__3->SetBinContent(207,0.005282135);
   hElePSc__3->SetBinContent(208,0.005510351);
   hElePSc__3->SetBinContent(209,0.005334255);
   hElePSc__3->SetBinContent(210,0.005494595);
   hElePSc__3->SetBinContent(211,0.005360903);
   hElePSc__3->SetBinContent(212,0.005271319);
   hElePSc__3->SetBinContent(213,0.005534661);
   hElePSc__3->SetBinContent(214,0.005558715);
   hElePSc__3->SetBinContent(215,0.005299639);
   hElePSc__3->SetBinContent(216,0.005392486);
   hElePSc__3->SetBinContent(217,0.005301166);
   hElePSc__3->SetBinContent(218,0.005439098);
   hElePSc__3->SetBinContent(219,0.005659432);
   hElePSc__3->SetBinContent(220,0.005202789);
   hElePSc__3->SetBinContent(221,0.005411228);
   hElePSc__3->SetBinContent(222,0.005455208);
   hElePSc__3->SetBinContent(223,0.005492791);
   hElePSc__3->SetBinContent(224,0.005262367);
   hElePSc__3->SetBinContent(225,0.005422772);
   hElePSc__3->SetBinContent(226,0.005674882);
   hElePSc__3->SetBinContent(227,0.005597976);
   hElePSc__3->SetBinContent(228,0.005537487);
   hElePSc__3->SetBinContent(229,0.00532862);
   hElePSc__3->SetBinContent(230,0.005343304);
   hElePSc__3->SetBinContent(231,0.005597896);
   hElePSc__3->SetBinContent(232,0.005626787);
   hElePSc__3->SetBinContent(233,0.006026064);
   hElePSc__3->SetBinContent(234,0.005712602);
   hElePSc__3->SetBinContent(235,0.005754019);
   hElePSc__3->SetBinContent(236,0.005800545);
   hElePSc__3->SetBinContent(237,0.0060475);
   hElePSc__3->SetBinContent(238,0.005812768);
   hElePSc__3->SetBinContent(239,0.006035452);
   hElePSc__3->SetBinContent(240,0.006016942);
   hElePSc__3->SetBinContent(241,0.006395703);
   hElePSc__3->SetBinContent(242,0.006801826);
   hElePSc__3->SetBinContent(243,0.006859287);
   hElePSc__3->SetBinContent(244,0.007049029);
   hElePSc__3->SetBinContent(245,0.007145743);
   hElePSc__3->SetBinContent(246,0.00783414);
   hElePSc__3->SetBinContent(247,0.008150622);
   hElePSc__3->SetBinContent(248,0.009064206);
   hElePSc__3->SetBinContent(249,0.01127435);
   hElePSc__3->SetBinContent(250,0.01746161);
   hElePSc__3->SetBinError(1,0.04310846);
   hElePSc__3->SetBinError(2,0.002964691);
   hElePSc__3->SetBinError(3,0.001723221);
   hElePSc__3->SetBinError(4,0.001221462);
   hElePSc__3->SetBinError(5,0.0009486984);
   hElePSc__3->SetBinError(6,0.0007772972);
   hElePSc__3->SetBinError(7,0.0006588374);
   hElePSc__3->SetBinError(8,0.0005706487);
   hElePSc__3->SetBinError(9,0.0005057825);
   hElePSc__3->SetBinError(10,0.000454075);
   hElePSc__3->SetBinError(11,0.0004102075);
   hElePSc__3->SetBinError(12,0.0003760718);
   hElePSc__3->SetBinError(13,0.0003480316);
   hElePSc__3->SetBinError(14,0.0003228069);
   hElePSc__3->SetBinError(15,0.0003017215);
   hElePSc__3->SetBinError(16,0.000282035);
   hElePSc__3->SetBinError(17,0.0002648507);
   hElePSc__3->SetBinError(18,0.0002511027);
   hElePSc__3->SetBinError(19,0.0002370501);
   hElePSc__3->SetBinError(20,0.0002258002);
   hElePSc__3->SetBinError(21,0.0002164937);
   hElePSc__3->SetBinError(22,0.0002063437);
   hElePSc__3->SetBinError(23,0.0001972484);
   hElePSc__3->SetBinError(24,0.0001905942);
   hElePSc__3->SetBinError(25,0.0001834665);
   hElePSc__3->SetBinError(26,0.0001751917);
   hElePSc__3->SetBinError(27,0.0001687353);
   hElePSc__3->SetBinError(28,0.0001630142);
   hElePSc__3->SetBinError(29,0.0001578486);
   hElePSc__3->SetBinError(30,0.0001527972);
   hElePSc__3->SetBinError(31,0.0001480563);
   hElePSc__3->SetBinError(32,0.0001436823);
   hElePSc__3->SetBinError(33,0.0001395504);
   hElePSc__3->SetBinError(34,0.000136337);
   hElePSc__3->SetBinError(35,0.0001319124);
   hElePSc__3->SetBinError(36,0.0001288113);
   hElePSc__3->SetBinError(37,0.0001275336);
   hElePSc__3->SetBinError(38,0.0001231272);
   hElePSc__3->SetBinError(39,0.0001208114);
   hElePSc__3->SetBinError(40,0.0001167569);
   hElePSc__3->SetBinError(41,0.0001140428);
   hElePSc__3->SetBinError(42,0.0001114856);
   hElePSc__3->SetBinError(43,0.0001088735);
   hElePSc__3->SetBinError(44,0.0001064077);
   hElePSc__3->SetBinError(45,0.000104288);
   hElePSc__3->SetBinError(46,0.00010363);
   hElePSc__3->SetBinError(47,0.0001006615);
   hElePSc__3->SetBinError(48,9.827641e-05);
   hElePSc__3->SetBinError(49,9.787119e-05);
   hElePSc__3->SetBinError(50,9.508939e-05);
   hElePSc__3->SetBinError(51,9.408547e-05);
   hElePSc__3->SetBinError(52,9.088442e-05);
   hElePSc__3->SetBinError(53,9.066476e-05);
   hElePSc__3->SetBinError(54,8.954188e-05);
   hElePSc__3->SetBinError(55,8.694565e-05);
   hElePSc__3->SetBinError(56,8.64669e-05);
   hElePSc__3->SetBinError(57,8.488584e-05);
   hElePSc__3->SetBinError(58,8.316976e-05);
   hElePSc__3->SetBinError(59,8.278094e-05);
   hElePSc__3->SetBinError(60,8.079462e-05);
   hElePSc__3->SetBinError(61,8.054871e-05);
   hElePSc__3->SetBinError(62,8.097789e-05);
   hElePSc__3->SetBinError(63,7.860406e-05);
   hElePSc__3->SetBinError(64,7.633994e-05);
   hElePSc__3->SetBinError(65,7.637555e-05);
   hElePSc__3->SetBinError(66,7.56479e-05);
   hElePSc__3->SetBinError(67,7.325663e-05);
   hElePSc__3->SetBinError(68,7.254812e-05);
   hElePSc__3->SetBinError(69,7.210635e-05);
   hElePSc__3->SetBinError(70,7.148475e-05);
   hElePSc__3->SetBinError(71,7.009714e-05);
   hElePSc__3->SetBinError(72,7.030341e-05);
   hElePSc__3->SetBinError(73,7.053703e-05);
   hElePSc__3->SetBinError(74,6.776663e-05);
   hElePSc__3->SetBinError(75,6.850332e-05);
   hElePSc__3->SetBinError(76,6.711939e-05);
   hElePSc__3->SetBinError(77,6.631014e-05);
   hElePSc__3->SetBinError(78,6.581447e-05);
   hElePSc__3->SetBinError(79,6.492926e-05);
   hElePSc__3->SetBinError(80,6.309396e-05);
   hElePSc__3->SetBinError(81,6.43491e-05);
   hElePSc__3->SetBinError(82,6.166941e-05);
   hElePSc__3->SetBinError(83,6.239364e-05);
   hElePSc__3->SetBinError(84,6.190187e-05);
   hElePSc__3->SetBinError(85,6.117161e-05);
   hElePSc__3->SetBinError(86,6.071575e-05);
   hElePSc__3->SetBinError(87,6.014671e-05);
   hElePSc__3->SetBinError(88,6.034937e-05);
   hElePSc__3->SetBinError(89,5.921032e-05);
   hElePSc__3->SetBinError(90,5.834136e-05);
   hElePSc__3->SetBinError(91,5.818202e-05);
   hElePSc__3->SetBinError(92,5.697615e-05);
   hElePSc__3->SetBinError(93,5.728949e-05);
   hElePSc__3->SetBinError(94,5.629799e-05);
   hElePSc__3->SetBinError(95,5.727803e-05);
   hElePSc__3->SetBinError(96,5.610372e-05);
   hElePSc__3->SetBinError(97,5.547931e-05);
   hElePSc__3->SetBinError(98,5.507653e-05);
   hElePSc__3->SetBinError(99,5.454093e-05);
   hElePSc__3->SetBinError(100,5.330598e-05);
   hElePSc__3->SetBinError(101,5.404028e-05);
   hElePSc__3->SetBinError(102,5.277759e-05);
   hElePSc__3->SetBinError(103,5.1846e-05);
   hElePSc__3->SetBinError(104,5.348547e-05);
   hElePSc__3->SetBinError(105,5.233483e-05);
   hElePSc__3->SetBinError(106,5.136077e-05);
   hElePSc__3->SetBinError(107,5.124478e-05);
   hElePSc__3->SetBinError(108,5.098935e-05);
   hElePSc__3->SetBinError(109,5.090578e-05);
   hElePSc__3->SetBinError(110,5.017304e-05);
   hElePSc__3->SetBinError(111,5.012872e-05);
   hElePSc__3->SetBinError(112,4.953963e-05);
   hElePSc__3->SetBinError(113,4.975562e-05);
   hElePSc__3->SetBinError(114,4.900734e-05);
   hElePSc__3->SetBinError(115,4.813538e-05);
   hElePSc__3->SetBinError(116,4.885063e-05);
   hElePSc__3->SetBinError(117,4.88012e-05);
   hElePSc__3->SetBinError(118,4.764127e-05);
   hElePSc__3->SetBinError(119,4.794433e-05);
   hElePSc__3->SetBinError(120,4.801877e-05);
   hElePSc__3->SetBinError(121,4.679775e-05);
   hElePSc__3->SetBinError(122,4.763025e-05);
   hElePSc__3->SetBinError(123,4.563875e-05);
   hElePSc__3->SetBinError(124,4.733004e-05);
   hElePSc__3->SetBinError(125,4.691065e-05);
   hElePSc__3->SetBinError(126,4.563366e-05);
   hElePSc__3->SetBinError(127,4.574151e-05);
   hElePSc__3->SetBinError(128,4.568746e-05);
   hElePSc__3->SetBinError(129,4.512673e-05);
   hElePSc__3->SetBinError(130,4.503981e-05);
   hElePSc__3->SetBinError(131,4.509126e-05);
   hElePSc__3->SetBinError(132,4.459132e-05);
   hElePSc__3->SetBinError(133,4.549255e-05);
   hElePSc__3->SetBinError(134,4.429692e-05);
   hElePSc__3->SetBinError(135,4.465715e-05);
   hElePSc__3->SetBinError(136,4.389174e-05);
   hElePSc__3->SetBinError(137,4.394175e-05);
   hElePSc__3->SetBinError(138,4.324699e-05);
   hElePSc__3->SetBinError(139,4.325166e-05);
   hElePSc__3->SetBinError(140,4.353614e-05);
   hElePSc__3->SetBinError(141,4.322298e-05);
   hElePSc__3->SetBinError(142,4.302702e-05);
   hElePSc__3->SetBinError(143,4.30912e-05);
   hElePSc__3->SetBinError(144,4.188202e-05);
   hElePSc__3->SetBinError(145,4.216126e-05);
   hElePSc__3->SetBinError(146,4.228483e-05);
   hElePSc__3->SetBinError(147,4.252412e-05);
   hElePSc__3->SetBinError(148,4.199472e-05);
   hElePSc__3->SetBinError(149,4.221678e-05);
   hElePSc__3->SetBinError(150,4.112205e-05);
   hElePSc__3->SetBinError(151,4.0325e-05);
   hElePSc__3->SetBinError(152,4.176459e-05);
   hElePSc__3->SetBinError(153,4.05272e-05);
   hElePSc__3->SetBinError(154,4.0706e-05);
   hElePSc__3->SetBinError(155,3.953814e-05);
   hElePSc__3->SetBinError(156,4.000302e-05);
   hElePSc__3->SetBinError(157,4.020279e-05);
   hElePSc__3->SetBinError(158,4.015495e-05);
   hElePSc__3->SetBinError(159,4.024172e-05);
   hElePSc__3->SetBinError(160,4.040598e-05);
   hElePSc__3->SetBinError(161,3.999423e-05);
   hElePSc__3->SetBinError(162,3.880468e-05);
   hElePSc__3->SetBinError(163,4.032466e-05);
   hElePSc__3->SetBinError(164,4.02627e-05);
   hElePSc__3->SetBinError(165,3.964639e-05);
   hElePSc__3->SetBinError(166,3.915962e-05);
   hElePSc__3->SetBinError(167,3.889559e-05);
   hElePSc__3->SetBinError(168,3.93042e-05);
   hElePSc__3->SetBinError(169,3.902391e-05);
   hElePSc__3->SetBinError(170,3.94287e-05);
   hElePSc__3->SetBinError(171,3.840834e-05);
   hElePSc__3->SetBinError(172,3.786272e-05);
   hElePSc__3->SetBinError(173,3.845023e-05);
   hElePSc__3->SetBinError(174,3.937849e-05);
   hElePSc__3->SetBinError(175,3.844167e-05);
   hElePSc__3->SetBinError(176,3.871895e-05);
   hElePSc__3->SetBinError(177,3.850016e-05);
   hElePSc__3->SetBinError(178,3.769372e-05);
   hElePSc__3->SetBinError(179,3.865326e-05);
   hElePSc__3->SetBinError(180,3.77417e-05);
   hElePSc__3->SetBinError(181,3.824948e-05);
   hElePSc__3->SetBinError(182,3.82152e-05);
   hElePSc__3->SetBinError(183,3.752224e-05);
   hElePSc__3->SetBinError(184,3.837142e-05);
   hElePSc__3->SetBinError(185,3.805309e-05);
   hElePSc__3->SetBinError(186,3.840154e-05);
   hElePSc__3->SetBinError(187,3.915018e-05);
   hElePSc__3->SetBinError(188,3.717986e-05);
   hElePSc__3->SetBinError(189,3.815078e-05);
   hElePSc__3->SetBinError(190,3.780484e-05);
   hElePSc__3->SetBinError(191,3.762195e-05);
   hElePSc__3->SetBinError(192,3.862228e-05);
   hElePSc__3->SetBinError(193,3.79064e-05);
   hElePSc__3->SetBinError(194,3.775416e-05);
   hElePSc__3->SetBinError(195,3.63383e-05);
   hElePSc__3->SetBinError(196,3.715673e-05);
   hElePSc__3->SetBinError(197,3.742564e-05);
   hElePSc__3->SetBinError(198,3.679144e-05);
   hElePSc__3->SetBinError(199,3.66804e-05);
   hElePSc__3->SetBinError(200,3.67717e-05);
   hElePSc__3->SetBinError(201,3.724524e-05);
   hElePSc__3->SetBinError(202,3.734814e-05);
   hElePSc__3->SetBinError(203,3.711104e-05);
   hElePSc__3->SetBinError(204,3.772949e-05);
   hElePSc__3->SetBinError(205,3.766698e-05);
   hElePSc__3->SetBinError(206,3.695397e-05);
   hElePSc__3->SetBinError(207,3.629681e-05);
   hElePSc__3->SetBinError(208,3.707352e-05);
   hElePSc__3->SetBinError(209,3.647465e-05);
   hElePSc__3->SetBinError(210,3.702205e-05);
   hElePSc__3->SetBinError(211,3.656739e-05);
   hElePSc__3->SetBinError(212,3.626236e-05);
   hElePSc__3->SetBinError(213,3.715636e-05);
   hElePSc__3->SetBinError(214,3.724124e-05);
   hElePSc__3->SetBinError(215,3.635952e-05);
   hElePSc__3->SetBinError(216,3.668264e-05);
   hElePSc__3->SetBinError(217,3.636698e-05);
   hElePSc__3->SetBinError(218,3.683716e-05);
   hElePSc__3->SetBinError(219,3.757262e-05);
   hElePSc__3->SetBinError(220,3.602589e-05);
   hElePSc__3->SetBinError(221,3.673463e-05);
   hElePSc__3->SetBinError(222,3.689243e-05);
   hElePSc__3->SetBinError(223,3.70179e-05);
   hElePSc__3->SetBinError(224,3.623318e-05);
   hElePSc__3->SetBinError(225,3.677628e-05);
   hElePSc__3->SetBinError(226,3.762329e-05);
   hElePSc__3->SetBinError(227,3.736885e-05);
   hElePSc__3->SetBinError(228,3.716345e-05);
   hElePSc__3->SetBinError(229,3.645631e-05);
   hElePSc__3->SetBinError(230,3.651078e-05);
   hElePSc__3->SetBinError(231,3.737392e-05);
   hElePSc__3->SetBinError(232,3.746381e-05);
   hElePSc__3->SetBinError(233,3.877595e-05);
   hElePSc__3->SetBinError(234,3.775367e-05);
   hElePSc__3->SetBinError(235,3.788497e-05);
   hElePSc__3->SetBinError(236,3.804203e-05);
   hElePSc__3->SetBinError(237,3.88377e-05);
   hElePSc__3->SetBinError(238,3.807763e-05);
   hElePSc__3->SetBinError(239,3.880746e-05);
   hElePSc__3->SetBinError(240,3.874885e-05);
   hElePSc__3->SetBinError(241,3.99454e-05);
   hElePSc__3->SetBinError(242,4.119949e-05);
   hElePSc__3->SetBinError(243,4.136908e-05);
   hElePSc__3->SetBinError(244,4.193157e-05);
   hElePSc__3->SetBinError(245,4.22232e-05);
   hElePSc__3->SetBinError(246,4.420932e-05);
   hElePSc__3->SetBinError(247,4.5092e-05);
   hElePSc__3->SetBinError(248,4.755777e-05);
   hElePSc__3->SetBinError(249,5.303574e-05);
   hElePSc__3->SetBinError(250,6.60105e-05);
   hElePSc__3->SetMinimum(2.011638e-05);
   hElePSc__3->SetMaximum(0.3058052);
   hElePSc__3->SetEntries(3.123885e+10);
   hElePSc__3->SetLineColor(4);
   hElePSc__3->SetLineStyle(7);
   hElePSc__3->SetLineWidth(2);
   hElePSc__3->GetXaxis()->SetRange(1,1600);
   hElePSc__3->GetXaxis()->SetLabelFont(42);
   hElePSc__3->GetXaxis()->SetTitleOffset(1);
   hElePSc__3->GetXaxis()->SetTitleFont(42);
   hElePSc__3->GetYaxis()->SetLabelFont(42);
   hElePSc__3->GetYaxis()->SetTitleFont(42);
   hElePSc__3->GetZaxis()->SetLabelFont(42);
   hElePSc__3->GetZaxis()->SetTitleOffset(1);
   hElePSc__3->GetZaxis()->SetTitleFont(42);
   hElePSc__3->Draw("HISTSAME");
   TLatex *   tex = new TLatex(33.82826,0.005870389,"e^{+}");
   tex->SetTextColor(2);
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(28.51521,0.02426309,"e^{-}");
   tex->SetTextColor(4);
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(85,0.01,"Pb");
   tex->SetTextColor(4);
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(86.47585,0.002679173,"Sc");
   tex->SetTextColor(4);
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_n9->Modified();
   c1_n9->cd();
   c1_n9->SetSelected(c1_n9);
}


==> effZp.C <==
void effZp()
{
//=========Macro generated from canvas: c/c
//=========  (Thu Apr  7 12:53:43 2022) by ROOT version 6.24/06
   TCanvas *c = new TCanvas("c", "c",10,65,740,749);
   c->Range(30.78863,-0.12201,110.8404,1.108189);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.1166667);
   c->SetFrameBorderMode(0);
   c->SetFrameBorderMode(0);
   
   TEfficiency * eff1_31 = new TEfficiency("eff1_3","",125,0,100);
   
   eff1_31->SetConfidenceLevel(0.6826895);
   eff1_31->SetBetaAlpha(1);
   eff1_31->SetBetaBeta(1);
   eff1_31->SetWeight(1);
   eff1_31->SetStatisticOption(0);
   eff1_31->SetPosteriorMode(0);
   eff1_31->SetShortestInterval(0);
   eff1_31->SetTotalEvents(0,0);
   eff1_31->SetPassedEvents(0,0);
   eff1_31->SetTotalEvents(1,0);
   eff1_31->SetPassedEvents(1,0);
   eff1_31->SetTotalEvents(2,0);
   eff1_31->SetPassedEvents(2,0);
   eff1_31->SetTotalEvents(3,0);
   eff1_31->SetPassedEvents(3,0);
   eff1_31->SetTotalEvents(4,0);
   eff1_31->SetPassedEvents(4,0);
   eff1_31->SetTotalEvents(5,0);
   eff1_31->SetPassedEvents(5,0);
   eff1_31->SetTotalEvents(6,0);
   eff1_31->SetPassedEvents(6,0);
   eff1_31->SetTotalEvents(7,0);
   eff1_31->SetPassedEvents(7,0);
   eff1_31->SetTotalEvents(8,0);
   eff1_31->SetPassedEvents(8,0);
   eff1_31->SetTotalEvents(9,0);
   eff1_31->SetPassedEvents(9,0);
   eff1_31->SetTotalEvents(10,0);
   eff1_31->SetPassedEvents(10,0);
   eff1_31->SetTotalEvents(11,0);
   eff1_31->SetPassedEvents(11,0);
   eff1_31->SetTotalEvents(12,0);
   eff1_31->SetPassedEvents(12,0);
   eff1_31->SetTotalEvents(13,0);
   eff1_31->SetPassedEvents(13,0);
   eff1_31->SetTotalEvents(14,0);
   eff1_31->SetPassedEvents(14,0);
   eff1_31->SetTotalEvents(15,0);
   eff1_31->SetPassedEvents(15,0);
   eff1_31->SetTotalEvents(16,0);
   eff1_31->SetPassedEvents(16,0);
   eff1_31->SetTotalEvents(17,0);
   eff1_31->SetPassedEvents(17,0);
   eff1_31->SetTotalEvents(18,0);
   eff1_31->SetPassedEvents(18,0);
   eff1_31->SetTotalEvents(19,0);
   eff1_31->SetPassedEvents(19,0);
   eff1_31->SetTotalEvents(20,0);
   eff1_31->SetPassedEvents(20,0);
   eff1_31->SetTotalEvents(21,0);
   eff1_31->SetPassedEvents(21,0);
   eff1_31->SetTotalEvents(22,0);
   eff1_31->SetPassedEvents(22,0);
   eff1_31->SetTotalEvents(23,0);
   eff1_31->SetPassedEvents(23,0);
   eff1_31->SetTotalEvents(24,0);
   eff1_31->SetPassedEvents(24,0);
   eff1_31->SetTotalEvents(25,0);
   eff1_31->SetPassedEvents(25,0);
   eff1_31->SetTotalEvents(26,0);
   eff1_31->SetPassedEvents(26,0);
   eff1_31->SetTotalEvents(27,0);
   eff1_31->SetPassedEvents(27,0);
   eff1_31->SetTotalEvents(28,0);
   eff1_31->SetPassedEvents(28,0);
   eff1_31->SetTotalEvents(29,0);
   eff1_31->SetPassedEvents(29,0);
   eff1_31->SetTotalEvents(30,0);
   eff1_31->SetPassedEvents(30,0);
   eff1_31->SetTotalEvents(31,0);
   eff1_31->SetPassedEvents(31,0);
   eff1_31->SetTotalEvents(32,0);
   eff1_31->SetPassedEvents(32,0);
   eff1_31->SetTotalEvents(33,0);
   eff1_31->SetPassedEvents(33,0);
   eff1_31->SetTotalEvents(34,0);
   eff1_31->SetPassedEvents(34,0);
   eff1_31->SetTotalEvents(35,0);
   eff1_31->SetPassedEvents(35,0);
   eff1_31->SetTotalEvents(36,0);
   eff1_31->SetPassedEvents(36,0);
   eff1_31->SetTotalEvents(37,0);
   eff1_31->SetPassedEvents(37,0);
   eff1_31->SetTotalEvents(38,0);
   eff1_31->SetPassedEvents(38,0);
   eff1_31->SetTotalEvents(39,0);
   eff1_31->SetPassedEvents(39,0);
   eff1_31->SetTotalEvents(40,0);
   eff1_31->SetPassedEvents(40,0);
   eff1_31->SetTotalEvents(41,0);
   eff1_31->SetPassedEvents(41,0);
   eff1_31->SetTotalEvents(42,0);
   eff1_31->SetPassedEvents(42,0);
   eff1_31->SetTotalEvents(43,0);
   eff1_31->SetPassedEvents(43,0);
   eff1_31->SetTotalEvents(44,0);
   eff1_31->SetPassedEvents(44,0);
   eff1_31->SetTotalEvents(45,0);
   eff1_31->SetPassedEvents(45,0);
   eff1_31->SetTotalEvents(46,0);
   eff1_31->SetPassedEvents(46,0);
   eff1_31->SetTotalEvents(47,0);
   eff1_31->SetPassedEvents(47,0);
   eff1_31->SetTotalEvents(48,0);
   eff1_31->SetPassedEvents(48,0);
   eff1_31->SetTotalEvents(49,0);
   eff1_31->SetPassedEvents(49,0);
   eff1_31->SetTotalEvents(50,0);
   eff1_31->SetPassedEvents(50,0);
   eff1_31->SetTotalEvents(51,0);
   eff1_31->SetPassedEvents(51,0);
   eff1_31->SetTotalEvents(52,0);
   eff1_31->SetPassedEvents(52,0);
   eff1_31->SetTotalEvents(53,0);
   eff1_31->SetPassedEvents(53,0);
   eff1_31->SetTotalEvents(54,5053);
   eff1_31->SetPassedEvents(54,17);
   eff1_31->SetTotalEvents(55,4904);
   eff1_31->SetPassedEvents(55,35);
   eff1_31->SetTotalEvents(56,4699);
   eff1_31->SetPassedEvents(56,75);
   eff1_31->SetTotalEvents(57,4532);
   eff1_31->SetPassedEvents(57,151);
   eff1_31->SetTotalEvents(58,4526);
   eff1_31->SetPassedEvents(58,353);
   eff1_31->SetTotalEvents(59,4526);
   eff1_31->SetPassedEvents(59,620);
   eff1_31->SetTotalEvents(60,4403);
   eff1_31->SetPassedEvents(60,1100);
   eff1_31->SetTotalEvents(61,4219);
   eff1_31->SetPassedEvents(61,1718);
   eff1_31->SetTotalEvents(62,4214);
   eff1_31->SetPassedEvents(62,2423);
   eff1_31->SetTotalEvents(63,3969);
   eff1_31->SetPassedEvents(63,2804);
   eff1_31->SetTotalEvents(64,3945);
   eff1_31->SetPassedEvents(64,3146);
   eff1_31->SetTotalEvents(65,3808);
   eff1_31->SetPassedEvents(65,3259);
   eff1_31->SetTotalEvents(66,3781);
   eff1_31->SetPassedEvents(66,3312);
   eff1_31->SetTotalEvents(67,3672);
   eff1_31->SetPassedEvents(67,3202);
   eff1_31->SetTotalEvents(68,3630);
   eff1_31->SetPassedEvents(68,3185);
   eff1_31->SetTotalEvents(69,3570);
   eff1_31->SetPassedEvents(69,3123);
   eff1_31->SetTotalEvents(70,3411);
   eff1_31->SetPassedEvents(70,2977);
   eff1_31->SetTotalEvents(71,3518);
   eff1_31->SetPassedEvents(71,3074);
   eff1_31->SetTotalEvents(72,3375);
   eff1_31->SetPassedEvents(72,2968);
   eff1_31->SetTotalEvents(73,3264);
   eff1_31->SetPassedEvents(73,2887);
   eff1_31->SetTotalEvents(74,3218);
   eff1_31->SetPassedEvents(74,2813);
   eff1_31->SetTotalEvents(75,3265);
   eff1_31->SetPassedEvents(75,2874);
   eff1_31->SetTotalEvents(76,3070);
   eff1_31->SetPassedEvents(76,2697);
   eff1_31->SetTotalEvents(77,3179);
   eff1_31->SetPassedEvents(77,2795);
   eff1_31->SetTotalEvents(78,2991);
   eff1_31->SetPassedEvents(78,2653);
   eff1_31->SetTotalEvents(79,3071);
   eff1_31->SetPassedEvents(79,2713);
   eff1_31->SetTotalEvents(80,2915);
   eff1_31->SetPassedEvents(80,2572);
   eff1_31->SetTotalEvents(81,2884);
   eff1_31->SetPassedEvents(81,2509);
   eff1_31->SetTotalEvents(82,2895);
   eff1_31->SetPassedEvents(82,2510);
   eff1_31->SetTotalEvents(83,2906);
   eff1_31->SetPassedEvents(83,2568);
   eff1_31->SetTotalEvents(84,2778);
   eff1_31->SetPassedEvents(84,2441);
   eff1_31->SetTotalEvents(85,2810);
   eff1_31->SetPassedEvents(85,2483);
   eff1_31->SetTotalEvents(86,2718);
   eff1_31->SetPassedEvents(86,2398);
   eff1_31->SetTotalEvents(87,2726);
   eff1_31->SetPassedEvents(87,2401);
   eff1_31->SetTotalEvents(88,2788);
   eff1_31->SetPassedEvents(88,2472);
   eff1_31->SetTotalEvents(89,2608);
   eff1_31->SetPassedEvents(89,2309);
   eff1_31->SetTotalEvents(90,2599);
   eff1_31->SetPassedEvents(90,2291);
   eff1_31->SetTotalEvents(91,2562);
   eff1_31->SetPassedEvents(91,2263);
   eff1_31->SetTotalEvents(92,2617);
   eff1_31->SetPassedEvents(92,2321);
   eff1_31->SetTotalEvents(93,2573);
   eff1_31->SetPassedEvents(93,2275);
   eff1_31->SetTotalEvents(94,2526);
   eff1_31->SetPassedEvents(94,2237);
   eff1_31->SetTotalEvents(95,2492);
   eff1_31->SetPassedEvents(95,2192);
   eff1_31->SetTotalEvents(96,2429);
   eff1_31->SetPassedEvents(96,2126);
   eff1_31->SetTotalEvents(97,2496);
   eff1_31->SetPassedEvents(97,2197);
   eff1_31->SetTotalEvents(98,2484);
   eff1_31->SetPassedEvents(98,2164);
   eff1_31->SetTotalEvents(99,2453);
   eff1_31->SetPassedEvents(99,2156);
   eff1_31->SetTotalEvents(100,2515);
   eff1_31->SetPassedEvents(100,2210);
   eff1_31->SetTotalEvents(101,2440);
   eff1_31->SetPassedEvents(101,2171);
   eff1_31->SetTotalEvents(102,2424);
   eff1_31->SetPassedEvents(102,2132);
   eff1_31->SetTotalEvents(103,2357);
   eff1_31->SetPassedEvents(103,2082);
   eff1_31->SetTotalEvents(104,2475);
   eff1_31->SetPassedEvents(104,2177);
   eff1_31->SetTotalEvents(105,2370);
   eff1_31->SetPassedEvents(105,2060);
   eff1_31->SetTotalEvents(106,2418);
   eff1_31->SetPassedEvents(106,2113);
   eff1_31->SetTotalEvents(107,2286);
   eff1_31->SetPassedEvents(107,2007);
   eff1_31->SetTotalEvents(108,2412);
   eff1_31->SetPassedEvents(108,2137);
   eff1_31->SetTotalEvents(109,2423);
   eff1_31->SetPassedEvents(109,2128);
   eff1_31->SetTotalEvents(110,2350);
   eff1_31->SetPassedEvents(110,2073);
   eff1_31->SetTotalEvents(111,2249);
   eff1_31->SetPassedEvents(111,1971);
   eff1_31->SetTotalEvents(112,2340);
   eff1_31->SetPassedEvents(112,2039);
   eff1_31->SetTotalEvents(113,2432);
   eff1_31->SetPassedEvents(113,2152);
   eff1_31->SetTotalEvents(114,2305);
   eff1_31->SetPassedEvents(114,2015);
   eff1_31->SetTotalEvents(115,2324);
   eff1_31->SetPassedEvents(115,2032);
   eff1_31->SetTotalEvents(116,2319);
   eff1_31->SetPassedEvents(116,2002);
   eff1_31->SetTotalEvents(117,2249);
   eff1_31->SetPassedEvents(117,1945);
   eff1_31->SetTotalEvents(118,2371);
   eff1_31->SetPassedEvents(118,2022);
   eff1_31->SetTotalEvents(119,2397);
   eff1_31->SetPassedEvents(119,2021);
   eff1_31->SetTotalEvents(120,2372);
   eff1_31->SetPassedEvents(120,1984);
   eff1_31->SetTotalEvents(121,2321);
   eff1_31->SetPassedEvents(121,1886);
   eff1_31->SetTotalEvents(122,2333);
   eff1_31->SetPassedEvents(122,1720);
   eff1_31->SetTotalEvents(123,2282);
   eff1_31->SetPassedEvents(123,1425);
   eff1_31->SetTotalEvents(124,2112);
   eff1_31->SetPassedEvents(124,566);
   eff1_31->SetTotalEvents(125,0);
   eff1_31->SetPassedEvents(125,0);
   eff1_31->SetTotalEvents(126,0);
   eff1_31->SetPassedEvents(126,0);
   eff1_31->SetFillColor(19);
   eff1_31->SetLineWidth(2);
   eff1_31->Draw("ap");
   
   TEfficiency * eff1_302 = new TEfficiency("eff1_30","",125,0,100);
   
   eff1_302->SetConfidenceLevel(0.6826895);
   eff1_302->SetBetaAlpha(1);
   eff1_302->SetBetaBeta(1);
   eff1_302->SetWeight(1);
   eff1_302->SetStatisticOption(0);
   eff1_302->SetPosteriorMode(0);
   eff1_302->SetShortestInterval(0);
   eff1_302->SetTotalEvents(0,0);
   eff1_302->SetPassedEvents(0,0);
   eff1_302->SetTotalEvents(1,0);
   eff1_302->SetPassedEvents(1,0);
   eff1_302->SetTotalEvents(2,0);
   eff1_302->SetPassedEvents(2,0);
   eff1_302->SetTotalEvents(3,0);
   eff1_302->SetPassedEvents(3,0);
   eff1_302->SetTotalEvents(4,0);
   eff1_302->SetPassedEvents(4,0);
   eff1_302->SetTotalEvents(5,0);
   eff1_302->SetPassedEvents(5,0);
   eff1_302->SetTotalEvents(6,0);
   eff1_302->SetPassedEvents(6,0);
   eff1_302->SetTotalEvents(7,0);
   eff1_302->SetPassedEvents(7,0);
   eff1_302->SetTotalEvents(8,0);
   eff1_302->SetPassedEvents(8,0);
   eff1_302->SetTotalEvents(9,0);
   eff1_302->SetPassedEvents(9,0);
   eff1_302->SetTotalEvents(10,0);
   eff1_302->SetPassedEvents(10,0);
   eff1_302->SetTotalEvents(11,0);
   eff1_302->SetPassedEvents(11,0);
   eff1_302->SetTotalEvents(12,0);
   eff1_302->SetPassedEvents(12,0);
   eff1_302->SetTotalEvents(13,0);
   eff1_302->SetPassedEvents(13,0);
   eff1_302->SetTotalEvents(14,0);
   eff1_302->SetPassedEvents(14,0);
   eff1_302->SetTotalEvents(15,0);
   eff1_302->SetPassedEvents(15,0);
   eff1_302->SetTotalEvents(16,0);
   eff1_302->SetPassedEvents(16,0);
   eff1_302->SetTotalEvents(17,0);
   eff1_302->SetPassedEvents(17,0);
   eff1_302->SetTotalEvents(18,0);
   eff1_302->SetPassedEvents(18,0);
   eff1_302->SetTotalEvents(19,0);
   eff1_302->SetPassedEvents(19,0);
   eff1_302->SetTotalEvents(20,0);
   eff1_302->SetPassedEvents(20,0);
   eff1_302->SetTotalEvents(21,0);
   eff1_302->SetPassedEvents(21,0);
   eff1_302->SetTotalEvents(22,0);
   eff1_302->SetPassedEvents(22,0);
   eff1_302->SetTotalEvents(23,0);
   eff1_302->SetPassedEvents(23,0);
   eff1_302->SetTotalEvents(24,0);
   eff1_302->SetPassedEvents(24,0);
   eff1_302->SetTotalEvents(25,0);
   eff1_302->SetPassedEvents(25,0);
   eff1_302->SetTotalEvents(26,0);
   eff1_302->SetPassedEvents(26,0);
   eff1_302->SetTotalEvents(27,0);
   eff1_302->SetPassedEvents(27,0);
   eff1_302->SetTotalEvents(28,0);
   eff1_302->SetPassedEvents(28,0);
   eff1_302->SetTotalEvents(29,0);
   eff1_302->SetPassedEvents(29,0);
   eff1_302->SetTotalEvents(30,0);
   eff1_302->SetPassedEvents(30,0);
   eff1_302->SetTotalEvents(31,0);
   eff1_302->SetPassedEvents(31,0);
   eff1_302->SetTotalEvents(32,0);
   eff1_302->SetPassedEvents(32,0);
   eff1_302->SetTotalEvents(33,0);
   eff1_302->SetPassedEvents(33,0);
   eff1_302->SetTotalEvents(34,0);
   eff1_302->SetPassedEvents(34,0);
   eff1_302->SetTotalEvents(35,0);
   eff1_302->SetPassedEvents(35,0);
   eff1_302->SetTotalEvents(36,0);
   eff1_302->SetPassedEvents(36,0);
   eff1_302->SetTotalEvents(37,0);
   eff1_302->SetPassedEvents(37,0);
   eff1_302->SetTotalEvents(38,0);
   eff1_302->SetPassedEvents(38,0);
   eff1_302->SetTotalEvents(39,0);
   eff1_302->SetPassedEvents(39,0);
   eff1_302->SetTotalEvents(40,0);
   eff1_302->SetPassedEvents(40,0);
   eff1_302->SetTotalEvents(41,0);
   eff1_302->SetPassedEvents(41,0);
   eff1_302->SetTotalEvents(42,0);
   eff1_302->SetPassedEvents(42,0);
   eff1_302->SetTotalEvents(43,0);
   eff1_302->SetPassedEvents(43,0);
   eff1_302->SetTotalEvents(44,0);
   eff1_302->SetPassedEvents(44,0);
   eff1_302->SetTotalEvents(45,0);
   eff1_302->SetPassedEvents(45,0);
   eff1_302->SetTotalEvents(46,0);
   eff1_302->SetPassedEvents(46,0);
   eff1_302->SetTotalEvents(47,0);
   eff1_302->SetPassedEvents(47,0);
   eff1_302->SetTotalEvents(48,0);
   eff1_302->SetPassedEvents(48,0);
   eff1_302->SetTotalEvents(49,0);
   eff1_302->SetPassedEvents(49,0);
   eff1_302->SetTotalEvents(50,0);
   eff1_302->SetPassedEvents(50,0);
   eff1_302->SetTotalEvents(51,0);
   eff1_302->SetPassedEvents(51,0);
   eff1_302->SetTotalEvents(52,0);
   eff1_302->SetPassedEvents(52,0);
   eff1_302->SetTotalEvents(53,0);
   eff1_302->SetPassedEvents(53,0);
   eff1_302->SetTotalEvents(54,0);
   eff1_302->SetPassedEvents(54,0);
   eff1_302->SetTotalEvents(55,0);
   eff1_302->SetPassedEvents(55,0);
   eff1_302->SetTotalEvents(56,1721);
   eff1_302->SetPassedEvents(56,26);
   eff1_302->SetTotalEvents(57,1602);
   eff1_302->SetPassedEvents(57,44);
   eff1_302->SetTotalEvents(58,1574);
   eff1_302->SetPassedEvents(58,112);
   eff1_302->SetTotalEvents(59,1547);
   eff1_302->SetPassedEvents(59,220);
   eff1_302->SetTotalEvents(60,1515);
   eff1_302->SetPassedEvents(60,380);
   eff1_302->SetTotalEvents(61,1477);
   eff1_302->SetPassedEvents(61,610);
   eff1_302->SetTotalEvents(62,1367);
   eff1_302->SetPassedEvents(62,769);
   eff1_302->SetTotalEvents(63,1401);
   eff1_302->SetPassedEvents(63,1000);
   eff1_302->SetTotalEvents(64,1363);
   eff1_302->SetPassedEvents(64,1087);
   eff1_302->SetTotalEvents(65,1364);
   eff1_302->SetPassedEvents(65,1148);
   eff1_302->SetTotalEvents(66,1346);
   eff1_302->SetPassedEvents(66,1176);
   eff1_302->SetTotalEvents(67,1388);
   eff1_302->SetPassedEvents(67,1216);
   eff1_302->SetTotalEvents(68,1220);
   eff1_302->SetPassedEvents(68,1083);
   eff1_302->SetTotalEvents(69,1276);
   eff1_302->SetPassedEvents(69,1125);
   eff1_302->SetTotalEvents(70,1244);
   eff1_302->SetPassedEvents(70,1091);
   eff1_302->SetTotalEvents(71,1224);
   eff1_302->SetPassedEvents(71,1077);
   eff1_302->SetTotalEvents(72,1202);
   eff1_302->SetPassedEvents(72,1053);
   eff1_302->SetTotalEvents(73,1147);
   eff1_302->SetPassedEvents(73,1006);
   eff1_302->SetTotalEvents(74,1194);
   eff1_302->SetPassedEvents(74,1033);
   eff1_302->SetTotalEvents(75,1155);
   eff1_302->SetPassedEvents(75,999);
   eff1_302->SetTotalEvents(76,1155);
   eff1_302->SetPassedEvents(76,1009);
   eff1_302->SetTotalEvents(77,1095);
   eff1_302->SetPassedEvents(77,959);
   eff1_302->SetTotalEvents(78,1076);
   eff1_302->SetPassedEvents(78,953);
   eff1_302->SetTotalEvents(79,1095);
   eff1_302->SetPassedEvents(79,963);
   eff1_302->SetTotalEvents(80,1099);
   eff1_302->SetPassedEvents(80,974);
   eff1_302->SetTotalEvents(81,1042);
   eff1_302->SetPassedEvents(81,921);
   eff1_302->SetTotalEvents(82,1068);
   eff1_302->SetPassedEvents(82,908);
   eff1_302->SetTotalEvents(83,1086);
   eff1_302->SetPassedEvents(83,959);
   eff1_302->SetTotalEvents(84,987);
   eff1_302->SetPassedEvents(84,881);
   eff1_302->SetTotalEvents(85,1045);
   eff1_302->SetPassedEvents(85,905);
   eff1_302->SetTotalEvents(86,1048);
   eff1_302->SetPassedEvents(86,929);
   eff1_302->SetTotalEvents(87,977);
   eff1_302->SetPassedEvents(87,869);
   eff1_302->SetTotalEvents(88,986);
   eff1_302->SetPassedEvents(88,845);
   eff1_302->SetTotalEvents(89,1020);
   eff1_302->SetPassedEvents(89,882);
   eff1_302->SetTotalEvents(90,946);
   eff1_302->SetPassedEvents(90,852);
   eff1_302->SetTotalEvents(91,897);
   eff1_302->SetPassedEvents(91,798);
   eff1_302->SetTotalEvents(92,938);
   eff1_302->SetPassedEvents(92,826);
   eff1_302->SetTotalEvents(93,918);
   eff1_302->SetPassedEvents(93,820);
   eff1_302->SetTotalEvents(94,965);
   eff1_302->SetPassedEvents(94,853);
   eff1_302->SetTotalEvents(95,964);
   eff1_302->SetPassedEvents(95,847);
   eff1_302->SetTotalEvents(96,936);
   eff1_302->SetPassedEvents(96,839);
   eff1_302->SetTotalEvents(97,918);
   eff1_302->SetPassedEvents(97,817);
   eff1_302->SetTotalEvents(98,937);
   eff1_302->SetPassedEvents(98,808);
   eff1_302->SetTotalEvents(99,955);
   eff1_302->SetPassedEvents(99,822);
   eff1_302->SetTotalEvents(100,965);
   eff1_302->SetPassedEvents(100,831);
   eff1_302->SetTotalEvents(101,939);
   eff1_302->SetPassedEvents(101,822);
   eff1_302->SetTotalEvents(102,899);
   eff1_302->SetPassedEvents(102,781);
   eff1_302->SetTotalEvents(103,934);
   eff1_302->SetPassedEvents(103,819);
   eff1_302->SetTotalEvents(104,954);
   eff1_302->SetPassedEvents(104,818);
   eff1_302->SetTotalEvents(105,966);
   eff1_302->SetPassedEvents(105,835);
   eff1_302->SetTotalEvents(106,918);
   eff1_302->SetPassedEvents(106,799);
   eff1_302->SetTotalEvents(107,950);
   eff1_302->SetPassedEvents(107,834);
   eff1_302->SetTotalEvents(108,977);
   eff1_302->SetPassedEvents(108,849);
   eff1_302->SetTotalEvents(109,954);
   eff1_302->SetPassedEvents(109,820);
   eff1_302->SetTotalEvents(110,999);
   eff1_302->SetPassedEvents(110,853);
   eff1_302->SetTotalEvents(111,1027);
   eff1_302->SetPassedEvents(111,870);
   eff1_302->SetTotalEvents(112,989);
   eff1_302->SetPassedEvents(112,862);
   eff1_302->SetTotalEvents(113,986);
   eff1_302->SetPassedEvents(113,846);
   eff1_302->SetTotalEvents(114,1019);
   eff1_302->SetPassedEvents(114,864);
   eff1_302->SetTotalEvents(115,1018);
   eff1_302->SetPassedEvents(115,884);
   eff1_302->SetTotalEvents(116,1052);
   eff1_302->SetPassedEvents(116,891);
   eff1_302->SetTotalEvents(117,1137);
   eff1_302->SetPassedEvents(117,956);
   eff1_302->SetTotalEvents(118,1106);
   eff1_302->SetPassedEvents(118,896);
   eff1_302->SetTotalEvents(119,1149);
   eff1_302->SetPassedEvents(119,928);
   eff1_302->SetTotalEvents(120,1231);
   eff1_302->SetPassedEvents(120,984);
   eff1_302->SetTotalEvents(121,1327);
   eff1_302->SetPassedEvents(121,1014);
   eff1_302->SetTotalEvents(122,1341);
   eff1_302->SetPassedEvents(122,968);
   eff1_302->SetTotalEvents(123,1601);
   eff1_302->SetPassedEvents(123,972);
   eff1_302->SetTotalEvents(124,1848);
   eff1_302->SetPassedEvents(124,436);
   eff1_302->SetTotalEvents(125,0);
   eff1_302->SetPassedEvents(125,0);
   eff1_302->SetTotalEvents(126,0);
   eff1_302->SetPassedEvents(126,0);
   eff1_302->SetFillColor(19);
   eff1_302->SetLineColor(2);
   eff1_302->SetLineWidth(2);
   eff1_302->SetMarkerColor(2);
   eff1_302->Draw("samep");
   
   TEfficiency * eff1_3003 = new TEfficiency("eff1_300","",125,0,100);
   
   eff1_3003->SetConfidenceLevel(0.6826895);
   eff1_3003->SetBetaAlpha(1);
   eff1_3003->SetBetaBeta(1);
   eff1_3003->SetWeight(1);
   eff1_3003->SetStatisticOption(0);
   eff1_3003->SetPosteriorMode(0);
   eff1_3003->SetShortestInterval(0);
   eff1_3003->SetTotalEvents(0,0);
   eff1_3003->SetPassedEvents(0,0);
   eff1_3003->SetTotalEvents(1,0);
   eff1_3003->SetPassedEvents(1,0);
   eff1_3003->SetTotalEvents(2,0);
   eff1_3003->SetPassedEvents(2,0);
   eff1_3003->SetTotalEvents(3,0);
   eff1_3003->SetPassedEvents(3,0);
   eff1_3003->SetTotalEvents(4,0);
   eff1_3003->SetPassedEvents(4,0);
   eff1_3003->SetTotalEvents(5,0);
   eff1_3003->SetPassedEvents(5,0);
   eff1_3003->SetTotalEvents(6,0);
   eff1_3003->SetPassedEvents(6,0);
   eff1_3003->SetTotalEvents(7,0);
   eff1_3003->SetPassedEvents(7,0);
   eff1_3003->SetTotalEvents(8,0);
   eff1_3003->SetPassedEvents(8,0);
   eff1_3003->SetTotalEvents(9,0);
   eff1_3003->SetPassedEvents(9,0);
   eff1_3003->SetTotalEvents(10,0);
   eff1_3003->SetPassedEvents(10,0);
   eff1_3003->SetTotalEvents(11,0);
   eff1_3003->SetPassedEvents(11,0);
   eff1_3003->SetTotalEvents(12,0);
   eff1_3003->SetPassedEvents(12,0);
   eff1_3003->SetTotalEvents(13,0);
   eff1_3003->SetPassedEvents(13,0);
   eff1_3003->SetTotalEvents(14,0);
   eff1_3003->SetPassedEvents(14,0);
   eff1_3003->SetTotalEvents(15,0);
   eff1_3003->SetPassedEvents(15,0);
   eff1_3003->SetTotalEvents(16,0);
   eff1_3003->SetPassedEvents(16,0);
   eff1_3003->SetTotalEvents(17,0);
   eff1_3003->SetPassedEvents(17,0);
   eff1_3003->SetTotalEvents(18,0);
   eff1_3003->SetPassedEvents(18,0);
   eff1_3003->SetTotalEvents(19,0);
   eff1_3003->SetPassedEvents(19,0);
   eff1_3003->SetTotalEvents(20,0);
   eff1_3003->SetPassedEvents(20,0);
   eff1_3003->SetTotalEvents(21,0);
   eff1_3003->SetPassedEvents(21,0);
   eff1_3003->SetTotalEvents(22,0);
   eff1_3003->SetPassedEvents(22,0);
   eff1_3003->SetTotalEvents(23,0);
   eff1_3003->SetPassedEvents(23,0);
   eff1_3003->SetTotalEvents(24,0);
   eff1_3003->SetPassedEvents(24,0);
   eff1_3003->SetTotalEvents(25,0);
   eff1_3003->SetPassedEvents(25,0);
   eff1_3003->SetTotalEvents(26,0);
   eff1_3003->SetPassedEvents(26,0);
   eff1_3003->SetTotalEvents(27,0);
   eff1_3003->SetPassedEvents(27,0);
   eff1_3003->SetTotalEvents(28,0);
   eff1_3003->SetPassedEvents(28,0);
   eff1_3003->SetTotalEvents(29,0);
   eff1_3003->SetPassedEvents(29,0);
   eff1_3003->SetTotalEvents(30,0);
   eff1_3003->SetPassedEvents(30,0);
   eff1_3003->SetTotalEvents(31,0);
   eff1_3003->SetPassedEvents(31,0);
   eff1_3003->SetTotalEvents(32,0);
   eff1_3003->SetPassedEvents(32,0);
   eff1_3003->SetTotalEvents(33,0);
   eff1_3003->SetPassedEvents(33,0);
   eff1_3003->SetTotalEvents(34,0);
   eff1_3003->SetPassedEvents(34,0);
   eff1_3003->SetTotalEvents(35,0);
   eff1_3003->SetPassedEvents(35,0);
   eff1_3003->SetTotalEvents(36,0);
   eff1_3003->SetPassedEvents(36,0);
   eff1_3003->SetTotalEvents(37,0);
   eff1_3003->SetPassedEvents(37,0);
   eff1_3003->SetTotalEvents(38,0);
   eff1_3003->SetPassedEvents(38,0);
   eff1_3003->SetTotalEvents(39,0);
   eff1_3003->SetPassedEvents(39,0);
   eff1_3003->SetTotalEvents(40,0);
   eff1_3003->SetPassedEvents(40,0);
   eff1_3003->SetTotalEvents(41,0);
   eff1_3003->SetPassedEvents(41,0);
   eff1_3003->SetTotalEvents(42,0);
   eff1_3003->SetPassedEvents(42,0);
   eff1_3003->SetTotalEvents(43,0);
   eff1_3003->SetPassedEvents(43,0);
   eff1_3003->SetTotalEvents(44,0);
   eff1_3003->SetPassedEvents(44,0);
   eff1_3003->SetTotalEvents(45,0);
   eff1_3003->SetPassedEvents(45,0);
   eff1_3003->SetTotalEvents(46,0);
   eff1_3003->SetPassedEvents(46,0);
   eff1_3003->SetTotalEvents(47,0);
   eff1_3003->SetPassedEvents(47,0);
   eff1_3003->SetTotalEvents(48,0);
   eff1_3003->SetPassedEvents(48,0);
   eff1_3003->SetTotalEvents(49,0);
   eff1_3003->SetPassedEvents(49,0);
   eff1_3003->SetTotalEvents(50,0);
   eff1_3003->SetPassedEvents(50,0);
   eff1_3003->SetTotalEvents(51,0);
   eff1_3003->SetPassedEvents(51,0);
   eff1_3003->SetTotalEvents(52,0);
   eff1_3003->SetPassedEvents(52,0);
   eff1_3003->SetTotalEvents(53,0);
   eff1_3003->SetPassedEvents(53,0);
   eff1_3003->SetTotalEvents(54,0);
   eff1_3003->SetPassedEvents(54,0);
   eff1_3003->SetTotalEvents(55,2864);
   eff1_3003->SetPassedEvents(55,22);
   eff1_3003->SetTotalEvents(56,2767);
   eff1_3003->SetPassedEvents(56,38);
   eff1_3003->SetTotalEvents(57,2762);
   eff1_3003->SetPassedEvents(57,100);
   eff1_3003->SetTotalEvents(58,2683);
   eff1_3003->SetPassedEvents(58,191);
   eff1_3003->SetTotalEvents(59,2623);
   eff1_3003->SetPassedEvents(59,353);
   eff1_3003->SetTotalEvents(60,2751);
   eff1_3003->SetPassedEvents(60,669);
   eff1_3003->SetTotalEvents(61,2600);
   eff1_3003->SetPassedEvents(61,1065);
   eff1_3003->SetTotalEvents(62,2530);
   eff1_3003->SetPassedEvents(62,1469);
   eff1_3003->SetTotalEvents(63,2494);
   eff1_3003->SetPassedEvents(63,1754);
   eff1_3003->SetTotalEvents(64,2445);
   eff1_3003->SetPassedEvents(64,1992);
   eff1_3003->SetTotalEvents(65,2503);
   eff1_3003->SetPassedEvents(65,2154);
   eff1_3003->SetTotalEvents(66,2369);
   eff1_3003->SetPassedEvents(66,2027);
   eff1_3003->SetTotalEvents(67,2324);
   eff1_3003->SetPassedEvents(67,2044);
   eff1_3003->SetTotalEvents(68,2326);
   eff1_3003->SetPassedEvents(68,2047);
   eff1_3003->SetTotalEvents(69,2304);
   eff1_3003->SetPassedEvents(69,2021);
   eff1_3003->SetTotalEvents(70,2269);
   eff1_3003->SetPassedEvents(70,2000);
   eff1_3003->SetTotalEvents(71,2276);
   eff1_3003->SetPassedEvents(71,2008);
   eff1_3003->SetTotalEvents(72,2142);
   eff1_3003->SetPassedEvents(72,1862);
   eff1_3003->SetTotalEvents(73,2175);
   eff1_3003->SetPassedEvents(73,1927);
   eff1_3003->SetTotalEvents(74,2199);
   eff1_3003->SetPassedEvents(74,1937);
   eff1_3003->SetTotalEvents(75,2178);
   eff1_3003->SetPassedEvents(75,1913);
   eff1_3003->SetTotalEvents(76,2131);
   eff1_3003->SetPassedEvents(76,1877);
   eff1_3003->SetTotalEvents(77,1978);
   eff1_3003->SetPassedEvents(77,1753);
   eff1_3003->SetTotalEvents(78,2112);
   eff1_3003->SetPassedEvents(78,1859);
   eff1_3003->SetTotalEvents(79,2144);
   eff1_3003->SetPassedEvents(79,1873);
   eff1_3003->SetTotalEvents(80,2090);
   eff1_3003->SetPassedEvents(80,1836);
   eff1_3003->SetTotalEvents(81,2047);
   eff1_3003->SetPassedEvents(81,1816);
   eff1_3003->SetTotalEvents(82,2044);
   eff1_3003->SetPassedEvents(82,1813);
   eff1_3003->SetTotalEvents(83,2025);
   eff1_3003->SetPassedEvents(83,1793);
   eff1_3003->SetTotalEvents(84,2070);
   eff1_3003->SetPassedEvents(84,1819);
   eff1_3003->SetTotalEvents(85,2101);
   eff1_3003->SetPassedEvents(85,1857);
   eff1_3003->SetTotalEvents(86,1950);
   eff1_3003->SetPassedEvents(86,1711);
   eff1_3003->SetTotalEvents(87,2076);
   eff1_3003->SetPassedEvents(87,1835);
   eff1_3003->SetTotalEvents(88,1946);
   eff1_3003->SetPassedEvents(88,1719);
   eff1_3003->SetTotalEvents(89,1940);
   eff1_3003->SetPassedEvents(89,1721);
   eff1_3003->SetTotalEvents(90,1997);
   eff1_3003->SetPassedEvents(90,1752);
   eff1_3003->SetTotalEvents(91,1949);
   eff1_3003->SetPassedEvents(91,1714);
   eff1_3003->SetTotalEvents(92,2022);
   eff1_3003->SetPassedEvents(92,1794);
   eff1_3003->SetTotalEvents(93,1972);
   eff1_3003->SetPassedEvents(93,1727);
   eff1_3003->SetTotalEvents(94,1914);
   eff1_3003->SetPassedEvents(94,1678);
   eff1_3003->SetTotalEvents(95,2019);
   eff1_3003->SetPassedEvents(95,1771);
   eff1_3003->SetTotalEvents(96,1980);
   eff1_3003->SetPassedEvents(96,1734);
   eff1_3003->SetTotalEvents(97,1962);
   eff1_3003->SetPassedEvents(97,1734);
   eff1_3003->SetTotalEvents(98,1933);
   eff1_3003->SetPassedEvents(98,1706);
   eff1_3003->SetTotalEvents(99,2026);
   eff1_3003->SetPassedEvents(99,1774);
   eff1_3003->SetTotalEvents(100,2035);
   eff1_3003->SetPassedEvents(100,1793);
   eff1_3003->SetTotalEvents(101,2018);
   eff1_3003->SetPassedEvents(101,1764);
   eff1_3003->SetTotalEvents(102,2083);
   eff1_3003->SetPassedEvents(102,1805);
   eff1_3003->SetTotalEvents(103,1992);
   eff1_3003->SetPassedEvents(103,1737);
   eff1_3003->SetTotalEvents(104,2049);
   eff1_3003->SetPassedEvents(104,1827);
   eff1_3003->SetTotalEvents(105,2063);
   eff1_3003->SetPassedEvents(105,1794);
   eff1_3003->SetTotalEvents(106,2058);
   eff1_3003->SetPassedEvents(106,1789);
   eff1_3003->SetTotalEvents(107,2089);
   eff1_3003->SetPassedEvents(107,1842);
   eff1_3003->SetTotalEvents(108,2145);
   eff1_3003->SetPassedEvents(108,1843);
   eff1_3003->SetTotalEvents(109,2134);
   eff1_3003->SetPassedEvents(109,1889);
   eff1_3003->SetTotalEvents(110,2211);
   eff1_3003->SetPassedEvents(110,1935);
   eff1_3003->SetTotalEvents(111,2237);
   eff1_3003->SetPassedEvents(111,1944);
   eff1_3003->SetTotalEvents(112,2251);
   eff1_3003->SetPassedEvents(112,1953);
   eff1_3003->SetTotalEvents(113,2303);
   eff1_3003->SetPassedEvents(113,2005);
   eff1_3003->SetTotalEvents(114,2418);
   eff1_3003->SetPassedEvents(114,2125);
   eff1_3003->SetTotalEvents(115,2389);
   eff1_3003->SetPassedEvents(115,2062);
   eff1_3003->SetTotalEvents(116,2491);
   eff1_3003->SetPassedEvents(116,2178);
   eff1_3003->SetTotalEvents(117,2478);
   eff1_3003->SetPassedEvents(117,2107);
   eff1_3003->SetTotalEvents(118,2662);
   eff1_3003->SetPassedEvents(118,2274);
   eff1_3003->SetTotalEvents(119,2784);
   eff1_3003->SetPassedEvents(119,2352);
   eff1_3003->SetTotalEvents(120,2836);
   eff1_3003->SetPassedEvents(120,2362);
   eff1_3003->SetTotalEvents(121,3026);
   eff1_3003->SetPassedEvents(121,2405);
   eff1_3003->SetTotalEvents(122,3277);
   eff1_3003->SetPassedEvents(122,2489);
   eff1_3003->SetTotalEvents(123,3702);
   eff1_3003->SetPassedEvents(123,2395);
   eff1_3003->SetTotalEvents(124,4214);
   eff1_3003->SetPassedEvents(124,1135);
   eff1_3003->SetTotalEvents(125,0);
   eff1_3003->SetPassedEvents(125,0);
   eff1_3003->SetTotalEvents(126,0);
   eff1_3003->SetPassedEvents(126,0);
   eff1_3003->SetFillColor(19);
   eff1_3003->SetLineColor(3);
   eff1_3003->SetLineWidth(2);
   eff1_3003->SetMarkerColor(3);
   eff1_3003->Draw("samep");
   
   TEfficiency * eff1_2004 = new TEfficiency("eff1_200","",125,0,100);
   
   eff1_2004->SetConfidenceLevel(0.6826895);
   eff1_2004->SetBetaAlpha(1);
   eff1_2004->SetBetaBeta(1);
   eff1_2004->SetWeight(1);
   eff1_2004->SetStatisticOption(0);
   eff1_2004->SetPosteriorMode(0);
   eff1_2004->SetShortestInterval(0);
   eff1_2004->SetTotalEvents(0,0);
   eff1_2004->SetPassedEvents(0,0);
   eff1_2004->SetTotalEvents(1,0);
   eff1_2004->SetPassedEvents(1,0);
   eff1_2004->SetTotalEvents(2,0);
   eff1_2004->SetPassedEvents(2,0);
   eff1_2004->SetTotalEvents(3,0);
   eff1_2004->SetPassedEvents(3,0);
   eff1_2004->SetTotalEvents(4,0);
   eff1_2004->SetPassedEvents(4,0);
   eff1_2004->SetTotalEvents(5,0);
   eff1_2004->SetPassedEvents(5,0);
   eff1_2004->SetTotalEvents(6,0);
   eff1_2004->SetPassedEvents(6,0);
   eff1_2004->SetTotalEvents(7,0);
   eff1_2004->SetPassedEvents(7,0);
   eff1_2004->SetTotalEvents(8,0);
   eff1_2004->SetPassedEvents(8,0);
   eff1_2004->SetTotalEvents(9,0);
   eff1_2004->SetPassedEvents(9,0);
   eff1_2004->SetTotalEvents(10,0);
   eff1_2004->SetPassedEvents(10,0);
   eff1_2004->SetTotalEvents(11,0);
   eff1_2004->SetPassedEvents(11,0);
   eff1_2004->SetTotalEvents(12,0);
   eff1_2004->SetPassedEvents(12,0);
   eff1_2004->SetTotalEvents(13,0);
   eff1_2004->SetPassedEvents(13,0);
   eff1_2004->SetTotalEvents(14,0);
   eff1_2004->SetPassedEvents(14,0);
   eff1_2004->SetTotalEvents(15,0);
   eff1_2004->SetPassedEvents(15,0);
   eff1_2004->SetTotalEvents(16,0);
   eff1_2004->SetPassedEvents(16,0);
   eff1_2004->SetTotalEvents(17,0);
   eff1_2004->SetPassedEvents(17,0);
   eff1_2004->SetTotalEvents(18,0);
   eff1_2004->SetPassedEvents(18,0);
   eff1_2004->SetTotalEvents(19,0);
   eff1_2004->SetPassedEvents(19,0);
   eff1_2004->SetTotalEvents(20,0);
   eff1_2004->SetPassedEvents(20,0);
   eff1_2004->SetTotalEvents(21,0);
   eff1_2004->SetPassedEvents(21,0);
   eff1_2004->SetTotalEvents(22,0);
   eff1_2004->SetPassedEvents(22,0);
   eff1_2004->SetTotalEvents(23,0);
   eff1_2004->SetPassedEvents(23,0);
   eff1_2004->SetTotalEvents(24,0);
   eff1_2004->SetPassedEvents(24,0);
   eff1_2004->SetTotalEvents(25,0);
   eff1_2004->SetPassedEvents(25,0);
   eff1_2004->SetTotalEvents(26,0);
   eff1_2004->SetPassedEvents(26,0);
   eff1_2004->SetTotalEvents(27,0);
   eff1_2004->SetPassedEvents(27,0);
   eff1_2004->SetTotalEvents(28,0);
   eff1_2004->SetPassedEvents(28,0);
   eff1_2004->SetTotalEvents(29,0);
   eff1_2004->SetPassedEvents(29,0);
   eff1_2004->SetTotalEvents(30,0);
   eff1_2004->SetPassedEvents(30,0);
   eff1_2004->SetTotalEvents(31,0);
   eff1_2004->SetPassedEvents(31,0);
   eff1_2004->SetTotalEvents(32,0);
   eff1_2004->SetPassedEvents(32,0);
   eff1_2004->SetTotalEvents(33,0);
   eff1_2004->SetPassedEvents(33,0);
   eff1_2004->SetTotalEvents(34,0);
   eff1_2004->SetPassedEvents(34,0);
   eff1_2004->SetTotalEvents(35,0);
   eff1_2004->SetPassedEvents(35,0);
   eff1_2004->SetTotalEvents(36,0);
   eff1_2004->SetPassedEvents(36,0);
   eff1_2004->SetTotalEvents(37,0);
   eff1_2004->SetPassedEvents(37,0);
   eff1_2004->SetTotalEvents(38,0);
   eff1_2004->SetPassedEvents(38,0);
   eff1_2004->SetTotalEvents(39,0);
   eff1_2004->SetPassedEvents(39,0);
   eff1_2004->SetTotalEvents(40,0);
   eff1_2004->SetPassedEvents(40,0);
   eff1_2004->SetTotalEvents(41,0);
   eff1_2004->SetPassedEvents(41,0);
   eff1_2004->SetTotalEvents(42,0);
   eff1_2004->SetPassedEvents(42,0);
   eff1_2004->SetTotalEvents(43,0);
   eff1_2004->SetPassedEvents(43,0);
   eff1_2004->SetTotalEvents(44,0);
   eff1_2004->SetPassedEvents(44,0);
   eff1_2004->SetTotalEvents(45,0);
   eff1_2004->SetPassedEvents(45,0);
   eff1_2004->SetTotalEvents(46,0);
   eff1_2004->SetPassedEvents(46,0);
   eff1_2004->SetTotalEvents(47,0);
   eff1_2004->SetPassedEvents(47,0);
   eff1_2004->SetTotalEvents(48,0);
   eff1_2004->SetPassedEvents(48,0);
   eff1_2004->SetTotalEvents(49,0);
   eff1_2004->SetPassedEvents(49,0);
   eff1_2004->SetTotalEvents(50,0);
   eff1_2004->SetPassedEvents(50,0);
   eff1_2004->SetTotalEvents(51,0);
   eff1_2004->SetPassedEvents(51,0);
   eff1_2004->SetTotalEvents(52,0);
   eff1_2004->SetPassedEvents(52,0);
   eff1_2004->SetTotalEvents(53,0);
   eff1_2004->SetPassedEvents(53,0);
   eff1_2004->SetTotalEvents(54,17448);
   eff1_2004->SetPassedEvents(54,59);
   eff1_2004->SetTotalEvents(55,17511);
   eff1_2004->SetPassedEvents(55,106);
   eff1_2004->SetTotalEvents(56,15136);
   eff1_2004->SetPassedEvents(56,231);
   eff1_2004->SetTotalEvents(57,13283);
   eff1_2004->SetPassedEvents(57,424);
   eff1_2004->SetTotalEvents(58,11651);
   eff1_2004->SetPassedEvents(58,828);
   eff1_2004->SetTotalEvents(59,9928);
   eff1_2004->SetPassedEvents(59,1323);
   eff1_2004->SetTotalEvents(60,8761);
   eff1_2004->SetPassedEvents(60,2237);
   eff1_2004->SetTotalEvents(61,7423);
   eff1_2004->SetPassedEvents(61,2917);
   eff1_2004->SetTotalEvents(62,6649);
   eff1_2004->SetPassedEvents(62,3820);
   eff1_2004->SetTotalEvents(63,5933);
   eff1_2004->SetPassedEvents(63,4179);
   eff1_2004->SetTotalEvents(64,5167);
   eff1_2004->SetPassedEvents(64,4214);
   eff1_2004->SetTotalEvents(65,4443);
   eff1_2004->SetPassedEvents(65,3791);
   eff1_2004->SetTotalEvents(66,3898);
   eff1_2004->SetPassedEvents(66,3401);
   eff1_2004->SetTotalEvents(67,3555);
   eff1_2004->SetPassedEvents(67,3076);
   eff1_2004->SetTotalEvents(68,3131);
   eff1_2004->SetPassedEvents(68,2777);
   eff1_2004->SetTotalEvents(69,2776);
   eff1_2004->SetPassedEvents(69,2464);
   eff1_2004->SetTotalEvents(70,2397);
   eff1_2004->SetPassedEvents(70,2083);
   eff1_2004->SetTotalEvents(71,2101);
   eff1_2004->SetPassedEvents(71,1855);
   eff1_2004->SetTotalEvents(72,1948);
   eff1_2004->SetPassedEvents(72,1703);
   eff1_2004->SetTotalEvents(73,1745);
   eff1_2004->SetPassedEvents(73,1535);
   eff1_2004->SetTotalEvents(74,1599);
   eff1_2004->SetPassedEvents(74,1424);
   eff1_2004->SetTotalEvents(75,1417);
   eff1_2004->SetPassedEvents(75,1244);
   eff1_2004->SetTotalEvents(76,1311);
   eff1_2004->SetPassedEvents(76,1170);
   eff1_2004->SetTotalEvents(77,1130);
   eff1_2004->SetPassedEvents(77,1005);
   eff1_2004->SetTotalEvents(78,1013);
   eff1_2004->SetPassedEvents(78,873);
   eff1_2004->SetTotalEvents(79,975);
   eff1_2004->SetPassedEvents(79,846);
   eff1_2004->SetTotalEvents(80,836);
   eff1_2004->SetPassedEvents(80,739);
   eff1_2004->SetTotalEvents(81,772);
   eff1_2004->SetPassedEvents(81,682);
   eff1_2004->SetTotalEvents(82,663);
   eff1_2004->SetPassedEvents(82,579);
   eff1_2004->SetTotalEvents(83,614);
   eff1_2004->SetPassedEvents(83,525);
   eff1_2004->SetTotalEvents(84,526);
   eff1_2004->SetPassedEvents(84,467);
   eff1_2004->SetTotalEvents(85,511);
   eff1_2004->SetPassedEvents(85,450);
   eff1_2004->SetTotalEvents(86,490);
   eff1_2004->SetPassedEvents(86,418);
   eff1_2004->SetTotalEvents(87,404);
   eff1_2004->SetPassedEvents(87,355);
   eff1_2004->SetTotalEvents(88,376);
   eff1_2004->SetPassedEvents(88,332);
   eff1_2004->SetTotalEvents(89,318);
   eff1_2004->SetPassedEvents(89,275);
   eff1_2004->SetTotalEvents(90,307);
   eff1_2004->SetPassedEvents(90,272);
   eff1_2004->SetTotalEvents(91,281);
   eff1_2004->SetPassedEvents(91,240);
   eff1_2004->SetTotalEvents(92,250);
   eff1_2004->SetPassedEvents(92,221);
   eff1_2004->SetTotalEvents(93,217);
   eff1_2004->SetPassedEvents(93,189);
   eff1_2004->SetTotalEvents(94,201);
   eff1_2004->SetPassedEvents(94,176);
   eff1_2004->SetTotalEvents(95,0);
   eff1_2004->SetPassedEvents(95,0);
   eff1_2004->SetTotalEvents(96,0);
   eff1_2004->SetPassedEvents(96,0);
   eff1_2004->SetTotalEvents(97,0);
   eff1_2004->SetPassedEvents(97,0);
   eff1_2004->SetTotalEvents(98,0);
   eff1_2004->SetPassedEvents(98,0);
   eff1_2004->SetTotalEvents(99,0);
   eff1_2004->SetPassedEvents(99,0);
   eff1_2004->SetTotalEvents(100,0);
   eff1_2004->SetPassedEvents(100,0);
   eff1_2004->SetTotalEvents(101,0);
   eff1_2004->SetPassedEvents(101,0);
   eff1_2004->SetTotalEvents(102,0);
   eff1_2004->SetPassedEvents(102,0);
   eff1_2004->SetTotalEvents(103,0);
   eff1_2004->SetPassedEvents(103,0);
   eff1_2004->SetTotalEvents(104,0);
   eff1_2004->SetPassedEvents(104,0);
   eff1_2004->SetTotalEvents(105,0);
   eff1_2004->SetPassedEvents(105,0);
   eff1_2004->SetTotalEvents(106,0);
   eff1_2004->SetPassedEvents(106,0);
   eff1_2004->SetTotalEvents(107,0);
   eff1_2004->SetPassedEvents(107,0);
   eff1_2004->SetTotalEvents(108,0);
   eff1_2004->SetPassedEvents(108,0);
   eff1_2004->SetTotalEvents(109,0);
   eff1_2004->SetPassedEvents(109,0);
   eff1_2004->SetTotalEvents(110,0);
   eff1_2004->SetPassedEvents(110,0);
   eff1_2004->SetTotalEvents(111,0);
   eff1_2004->SetPassedEvents(111,0);
   eff1_2004->SetTotalEvents(112,0);
   eff1_2004->SetPassedEvents(112,0);
   eff1_2004->SetTotalEvents(113,0);
   eff1_2004->SetPassedEvents(113,0);
   eff1_2004->SetTotalEvents(114,0);
   eff1_2004->SetPassedEvents(114,0);
   eff1_2004->SetTotalEvents(115,0);
   eff1_2004->SetPassedEvents(115,0);
   eff1_2004->SetTotalEvents(116,0);
   eff1_2004->SetPassedEvents(116,0);
   eff1_2004->SetTotalEvents(117,0);
   eff1_2004->SetPassedEvents(117,0);
   eff1_2004->SetTotalEvents(118,0);
   eff1_2004->SetPassedEvents(118,0);
   eff1_2004->SetTotalEvents(119,0);
   eff1_2004->SetPassedEvents(119,0);
   eff1_2004->SetTotalEvents(120,0);
   eff1_2004->SetPassedEvents(120,0);
   eff1_2004->SetTotalEvents(121,0);
   eff1_2004->SetPassedEvents(121,0);
   eff1_2004->SetTotalEvents(122,0);
   eff1_2004->SetPassedEvents(122,0);
   eff1_2004->SetTotalEvents(123,0);
   eff1_2004->SetPassedEvents(123,0);
   eff1_2004->SetTotalEvents(124,0);
   eff1_2004->SetPassedEvents(124,0);
   eff1_2004->SetTotalEvents(125,0);
   eff1_2004->SetPassedEvents(125,0);
   eff1_2004->SetTotalEvents(126,0);
   eff1_2004->SetPassedEvents(126,0);
   eff1_2004->SetFillColor(19);
   eff1_2004->SetLineColor(4);
   eff1_2004->SetLineWidth(2);
   eff1_2004->SetMarkerColor(4);
   eff1_2004->Draw("samep");
   
   TEfficiency * eff1_2505 = new TEfficiency("eff1_250","",125,0,100);
   
   eff1_2505->SetConfidenceLevel(0.6826895);
   eff1_2505->SetBetaAlpha(1);
   eff1_2505->SetBetaBeta(1);
   eff1_2505->SetWeight(1);
   eff1_2505->SetStatisticOption(0);
   eff1_2505->SetPosteriorMode(0);
   eff1_2505->SetShortestInterval(0);
   eff1_2505->SetTotalEvents(0,0);
   eff1_2505->SetPassedEvents(0,0);
   eff1_2505->SetTotalEvents(1,0);
   eff1_2505->SetPassedEvents(1,0);
   eff1_2505->SetTotalEvents(2,0);
   eff1_2505->SetPassedEvents(2,0);
   eff1_2505->SetTotalEvents(3,0);
   eff1_2505->SetPassedEvents(3,0);
   eff1_2505->SetTotalEvents(4,0);
   eff1_2505->SetPassedEvents(4,0);
   eff1_2505->SetTotalEvents(5,0);
   eff1_2505->SetPassedEvents(5,0);
   eff1_2505->SetTotalEvents(6,0);
   eff1_2505->SetPassedEvents(6,0);
   eff1_2505->SetTotalEvents(7,0);
   eff1_2505->SetPassedEvents(7,0);
   eff1_2505->SetTotalEvents(8,0);
   eff1_2505->SetPassedEvents(8,0);
   eff1_2505->SetTotalEvents(9,0);
   eff1_2505->SetPassedEvents(9,0);
   eff1_2505->SetTotalEvents(10,0);
   eff1_2505->SetPassedEvents(10,0);
   eff1_2505->SetTotalEvents(11,0);
   eff1_2505->SetPassedEvents(11,0);
   eff1_2505->SetTotalEvents(12,0);
   eff1_2505->SetPassedEvents(12,0);
   eff1_2505->SetTotalEvents(13,0);
   eff1_2505->SetPassedEvents(13,0);
   eff1_2505->SetTotalEvents(14,0);
   eff1_2505->SetPassedEvents(14,0);
   eff1_2505->SetTotalEvents(15,0);
   eff1_2505->SetPassedEvents(15,0);
   eff1_2505->SetTotalEvents(16,0);
   eff1_2505->SetPassedEvents(16,0);
   eff1_2505->SetTotalEvents(17,0);
   eff1_2505->SetPassedEvents(17,0);
   eff1_2505->SetTotalEvents(18,0);
   eff1_2505->SetPassedEvents(18,0);
   eff1_2505->SetTotalEvents(19,0);
   eff1_2505->SetPassedEvents(19,0);
   eff1_2505->SetTotalEvents(20,0);
   eff1_2505->SetPassedEvents(20,0);
   eff1_2505->SetTotalEvents(21,0);
   eff1_2505->SetPassedEvents(21,0);
   eff1_2505->SetTotalEvents(22,0);
   eff1_2505->SetPassedEvents(22,0);
   eff1_2505->SetTotalEvents(23,0);
   eff1_2505->SetPassedEvents(23,0);
   eff1_2505->SetTotalEvents(24,0);
   eff1_2505->SetPassedEvents(24,0);
   eff1_2505->SetTotalEvents(25,0);
   eff1_2505->SetPassedEvents(25,0);
   eff1_2505->SetTotalEvents(26,0);
   eff1_2505->SetPassedEvents(26,0);
   eff1_2505->SetTotalEvents(27,0);
   eff1_2505->SetPassedEvents(27,0);
   eff1_2505->SetTotalEvents(28,0);
   eff1_2505->SetPassedEvents(28,0);
   eff1_2505->SetTotalEvents(29,0);
   eff1_2505->SetPassedEvents(29,0);
   eff1_2505->SetTotalEvents(30,0);
   eff1_2505->SetPassedEvents(30,0);
   eff1_2505->SetTotalEvents(31,0);
   eff1_2505->SetPassedEvents(31,0);
   eff1_2505->SetTotalEvents(32,0);
   eff1_2505->SetPassedEvents(32,0);
   eff1_2505->SetTotalEvents(33,0);
   eff1_2505->SetPassedEvents(33,0);
   eff1_2505->SetTotalEvents(34,0);
   eff1_2505->SetPassedEvents(34,0);
   eff1_2505->SetTotalEvents(35,0);
   eff1_2505->SetPassedEvents(35,0);
   eff1_2505->SetTotalEvents(36,0);
   eff1_2505->SetPassedEvents(36,0);
   eff1_2505->SetTotalEvents(37,0);
   eff1_2505->SetPassedEvents(37,0);
   eff1_2505->SetTotalEvents(38,0);
   eff1_2505->SetPassedEvents(38,0);
   eff1_2505->SetTotalEvents(39,0);
   eff1_2505->SetPassedEvents(39,0);
   eff1_2505->SetTotalEvents(40,0);
   eff1_2505->SetPassedEvents(40,0);
   eff1_2505->SetTotalEvents(41,0);
   eff1_2505->SetPassedEvents(41,0);
   eff1_2505->SetTotalEvents(42,0);
   eff1_2505->SetPassedEvents(42,0);
   eff1_2505->SetTotalEvents(43,0);
   eff1_2505->SetPassedEvents(43,0);
   eff1_2505->SetTotalEvents(44,0);
   eff1_2505->SetPassedEvents(44,0);
   eff1_2505->SetTotalEvents(45,0);
   eff1_2505->SetPassedEvents(45,0);
   eff1_2505->SetTotalEvents(46,0);
   eff1_2505->SetPassedEvents(46,0);
   eff1_2505->SetTotalEvents(47,0);
   eff1_2505->SetPassedEvents(47,0);
   eff1_2505->SetTotalEvents(48,0);
   eff1_2505->SetPassedEvents(48,0);
   eff1_2505->SetTotalEvents(49,0);
   eff1_2505->SetPassedEvents(49,0);
   eff1_2505->SetTotalEvents(50,0);
   eff1_2505->SetPassedEvents(50,0);
   eff1_2505->SetTotalEvents(51,0);
   eff1_2505->SetPassedEvents(51,0);
   eff1_2505->SetTotalEvents(52,0);
   eff1_2505->SetPassedEvents(52,0);
   eff1_2505->SetTotalEvents(53,0);
   eff1_2505->SetPassedEvents(53,0);
   eff1_2505->SetTotalEvents(54,3067);
   eff1_2505->SetPassedEvents(54,11);
   eff1_2505->SetTotalEvents(55,3735);
   eff1_2505->SetPassedEvents(55,24);
   eff1_2505->SetTotalEvents(56,3853);
   eff1_2505->SetPassedEvents(56,63);
   eff1_2505->SetTotalEvents(57,3949);
   eff1_2505->SetPassedEvents(57,132);
   eff1_2505->SetTotalEvents(58,4179);
   eff1_2505->SetPassedEvents(58,287);
   eff1_2505->SetTotalEvents(59,4312);
   eff1_2505->SetPassedEvents(59,566);
   eff1_2505->SetTotalEvents(60,4532);
   eff1_2505->SetPassedEvents(60,1123);
   eff1_2505->SetTotalEvents(61,4662);
   eff1_2505->SetPassedEvents(61,1921);
   eff1_2505->SetTotalEvents(62,4761);
   eff1_2505->SetPassedEvents(62,2726);
   eff1_2505->SetTotalEvents(63,5014);
   eff1_2505->SetPassedEvents(63,3544);
   eff1_2505->SetTotalEvents(64,5149);
   eff1_2505->SetPassedEvents(64,4150);
   eff1_2505->SetTotalEvents(65,5418);
   eff1_2505->SetPassedEvents(65,4670);
   eff1_2505->SetTotalEvents(66,5673);
   eff1_2505->SetPassedEvents(66,4887);
   eff1_2505->SetTotalEvents(67,5818);
   eff1_2505->SetPassedEvents(67,5108);
   eff1_2505->SetTotalEvents(68,5990);
   eff1_2505->SetPassedEvents(68,5270);
   eff1_2505->SetTotalEvents(69,6133);
   eff1_2505->SetPassedEvents(69,5386);
   eff1_2505->SetTotalEvents(70,6307);
   eff1_2505->SetPassedEvents(70,5554);
   eff1_2505->SetTotalEvents(71,6299);
   eff1_2505->SetPassedEvents(71,5531);
   eff1_2505->SetTotalEvents(72,6423);
   eff1_2505->SetPassedEvents(72,5637);
   eff1_2505->SetTotalEvents(73,6455);
   eff1_2505->SetPassedEvents(73,5647);
   eff1_2505->SetTotalEvents(74,6350);
   eff1_2505->SetPassedEvents(74,5584);
   eff1_2505->SetTotalEvents(75,5908);
   eff1_2505->SetPassedEvents(75,5213);
   eff1_2505->SetTotalEvents(76,5995);
   eff1_2505->SetPassedEvents(76,5224);
   eff1_2505->SetTotalEvents(77,5618);
   eff1_2505->SetPassedEvents(77,4939);
   eff1_2505->SetTotalEvents(78,5263);
   eff1_2505->SetPassedEvents(78,4632);
   eff1_2505->SetTotalEvents(79,4984);
   eff1_2505->SetPassedEvents(79,4420);
   eff1_2505->SetTotalEvents(80,4605);
   eff1_2505->SetPassedEvents(80,4014);
   eff1_2505->SetTotalEvents(81,4145);
   eff1_2505->SetPassedEvents(81,3658);
   eff1_2505->SetTotalEvents(82,3830);
   eff1_2505->SetPassedEvents(82,3341);
   eff1_2505->SetTotalEvents(83,3375);
   eff1_2505->SetPassedEvents(83,2967);
   eff1_2505->SetTotalEvents(84,3139);
   eff1_2505->SetPassedEvents(84,2768);
   eff1_2505->SetTotalEvents(85,2877);
   eff1_2505->SetPassedEvents(85,2530);
   eff1_2505->SetTotalEvents(86,2387);
   eff1_2505->SetPassedEvents(86,2107);
   eff1_2505->SetTotalEvents(87,2109);
   eff1_2505->SetPassedEvents(87,1872);
   eff1_2505->SetTotalEvents(88,1905);
   eff1_2505->SetPassedEvents(88,1664);
   eff1_2505->SetTotalEvents(89,1856);
   eff1_2505->SetPassedEvents(89,1620);
   eff1_2505->SetTotalEvents(90,1472);
   eff1_2505->SetPassedEvents(90,1293);
   eff1_2505->SetTotalEvents(91,1336);
   eff1_2505->SetPassedEvents(91,1173);
   eff1_2505->SetTotalEvents(92,1132);
   eff1_2505->SetPassedEvents(92,990);
   eff1_2505->SetTotalEvents(93,1074);
   eff1_2505->SetPassedEvents(93,960);
   eff1_2505->SetTotalEvents(94,921);
   eff1_2505->SetPassedEvents(94,820);
   eff1_2505->SetTotalEvents(95,842);
   eff1_2505->SetPassedEvents(95,742);
   eff1_2505->SetTotalEvents(96,711);
   eff1_2505->SetPassedEvents(96,633);
   eff1_2505->SetTotalEvents(97,639);
   eff1_2505->SetPassedEvents(97,559);
   eff1_2505->SetTotalEvents(98,546);
   eff1_2505->SetPassedEvents(98,470);
   eff1_2505->SetTotalEvents(99,495);
   eff1_2505->SetPassedEvents(99,430);
   eff1_2505->SetTotalEvents(100,475);
   eff1_2505->SetPassedEvents(100,409);
   eff1_2505->SetTotalEvents(101,401);
   eff1_2505->SetPassedEvents(101,348);
   eff1_2505->SetTotalEvents(102,308);
   eff1_2505->SetPassedEvents(102,280);
   eff1_2505->SetTotalEvents(103,256);
   eff1_2505->SetPassedEvents(103,223);
   eff1_2505->SetTotalEvents(104,240);
   eff1_2505->SetPassedEvents(104,212);
   eff1_2505->SetTotalEvents(105,241);
   eff1_2505->SetPassedEvents(105,205);
   eff1_2505->SetTotalEvents(106,217);
   eff1_2505->SetPassedEvents(106,191);
   eff1_2505->SetTotalEvents(107,0);
   eff1_2505->SetPassedEvents(107,0);
   eff1_2505->SetTotalEvents(108,0);
   eff1_2505->SetPassedEvents(108,0);
   eff1_2505->SetTotalEvents(109,0);
   eff1_2505->SetPassedEvents(109,0);
   eff1_2505->SetTotalEvents(110,0);
   eff1_2505->SetPassedEvents(110,0);
   eff1_2505->SetTotalEvents(111,0);
   eff1_2505->SetPassedEvents(111,0);
   eff1_2505->SetTotalEvents(112,0);
   eff1_2505->SetPassedEvents(112,0);
   eff1_2505->SetTotalEvents(113,0);
   eff1_2505->SetPassedEvents(113,0);
   eff1_2505->SetTotalEvents(114,0);
   eff1_2505->SetPassedEvents(114,0);
   eff1_2505->SetTotalEvents(115,0);
   eff1_2505->SetPassedEvents(115,0);
   eff1_2505->SetTotalEvents(116,0);
   eff1_2505->SetPassedEvents(116,0);
   eff1_2505->SetTotalEvents(117,0);
   eff1_2505->SetPassedEvents(117,0);
   eff1_2505->SetTotalEvents(118,0);
   eff1_2505->SetPassedEvents(118,0);
   eff1_2505->SetTotalEvents(119,0);
   eff1_2505->SetPassedEvents(119,0);
   eff1_2505->SetTotalEvents(120,0);
   eff1_2505->SetPassedEvents(120,0);
   eff1_2505->SetTotalEvents(121,0);
   eff1_2505->SetPassedEvents(121,0);
   eff1_2505->SetTotalEvents(122,0);
   eff1_2505->SetPassedEvents(122,0);
   eff1_2505->SetTotalEvents(123,0);
   eff1_2505->SetPassedEvents(123,0);
   eff1_2505->SetTotalEvents(124,0);
   eff1_2505->SetPassedEvents(124,0);
   eff1_2505->SetTotalEvents(125,0);
   eff1_2505->SetPassedEvents(125,0);
   eff1_2505->SetTotalEvents(126,0);
   eff1_2505->SetPassedEvents(126,0);
   eff1_2505->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#979700");
   eff1_2505->SetLineColor(ci);
   eff1_2505->SetLineWidth(2);

   ci = TColor::GetColor("#979731");
   eff1_2505->SetMarkerColor(ci);
   eff1_2505->Draw("samep");
   
   TEfficiency * eff1_3006 = new TEfficiency("eff1_300","",125,0,100);
   
   eff1_3006->SetConfidenceLevel(0.6826895);
   eff1_3006->SetBetaAlpha(1);
   eff1_3006->SetBetaBeta(1);
   eff1_3006->SetWeight(1);
   eff1_3006->SetStatisticOption(0);
   eff1_3006->SetPosteriorMode(0);
   eff1_3006->SetShortestInterval(0);
   eff1_3006->SetTotalEvents(0,0);
   eff1_3006->SetPassedEvents(0,0);
   eff1_3006->SetTotalEvents(1,0);
   eff1_3006->SetPassedEvents(1,0);
   eff1_3006->SetTotalEvents(2,0);
   eff1_3006->SetPassedEvents(2,0);
   eff1_3006->SetTotalEvents(3,0);
   eff1_3006->SetPassedEvents(3,0);
   eff1_3006->SetTotalEvents(4,0);
   eff1_3006->SetPassedEvents(4,0);
   eff1_3006->SetTotalEvents(5,0);
   eff1_3006->SetPassedEvents(5,0);
   eff1_3006->SetTotalEvents(6,0);
   eff1_3006->SetPassedEvents(6,0);
   eff1_3006->SetTotalEvents(7,0);
   eff1_3006->SetPassedEvents(7,0);
   eff1_3006->SetTotalEvents(8,0);
   eff1_3006->SetPassedEvents(8,0);
   eff1_3006->SetTotalEvents(9,0);
   eff1_3006->SetPassedEvents(9,0);
   eff1_3006->SetTotalEvents(10,0);
   eff1_3006->SetPassedEvents(10,0);
   eff1_3006->SetTotalEvents(11,0);
   eff1_3006->SetPassedEvents(11,0);
   eff1_3006->SetTotalEvents(12,0);
   eff1_3006->SetPassedEvents(12,0);
   eff1_3006->SetTotalEvents(13,0);
   eff1_3006->SetPassedEvents(13,0);
   eff1_3006->SetTotalEvents(14,0);
   eff1_3006->SetPassedEvents(14,0);
   eff1_3006->SetTotalEvents(15,0);
   eff1_3006->SetPassedEvents(15,0);
   eff1_3006->SetTotalEvents(16,0);
   eff1_3006->SetPassedEvents(16,0);
   eff1_3006->SetTotalEvents(17,0);
   eff1_3006->SetPassedEvents(17,0);
   eff1_3006->SetTotalEvents(18,0);
   eff1_3006->SetPassedEvents(18,0);
   eff1_3006->SetTotalEvents(19,0);
   eff1_3006->SetPassedEvents(19,0);
   eff1_3006->SetTotalEvents(20,0);
   eff1_3006->SetPassedEvents(20,0);
   eff1_3006->SetTotalEvents(21,0);
   eff1_3006->SetPassedEvents(21,0);
   eff1_3006->SetTotalEvents(22,0);
   eff1_3006->SetPassedEvents(22,0);
   eff1_3006->SetTotalEvents(23,0);
   eff1_3006->SetPassedEvents(23,0);
   eff1_3006->SetTotalEvents(24,0);
   eff1_3006->SetPassedEvents(24,0);
   eff1_3006->SetTotalEvents(25,0);
   eff1_3006->SetPassedEvents(25,0);
   eff1_3006->SetTotalEvents(26,0);
   eff1_3006->SetPassedEvents(26,0);
   eff1_3006->SetTotalEvents(27,0);
   eff1_3006->SetPassedEvents(27,0);
   eff1_3006->SetTotalEvents(28,0);
   eff1_3006->SetPassedEvents(28,0);
   eff1_3006->SetTotalEvents(29,0);
   eff1_3006->SetPassedEvents(29,0);
   eff1_3006->SetTotalEvents(30,0);
   eff1_3006->SetPassedEvents(30,0);
   eff1_3006->SetTotalEvents(31,0);
   eff1_3006->SetPassedEvents(31,0);
   eff1_3006->SetTotalEvents(32,0);
   eff1_3006->SetPassedEvents(32,0);
   eff1_3006->SetTotalEvents(33,0);
   eff1_3006->SetPassedEvents(33,0);
   eff1_3006->SetTotalEvents(34,0);
   eff1_3006->SetPassedEvents(34,0);
   eff1_3006->SetTotalEvents(35,0);
   eff1_3006->SetPassedEvents(35,0);
   eff1_3006->SetTotalEvents(36,0);
   eff1_3006->SetPassedEvents(36,0);
   eff1_3006->SetTotalEvents(37,0);
   eff1_3006->SetPassedEvents(37,0);
   eff1_3006->SetTotalEvents(38,0);
   eff1_3006->SetPassedEvents(38,0);
   eff1_3006->SetTotalEvents(39,0);
   eff1_3006->SetPassedEvents(39,0);
   eff1_3006->SetTotalEvents(40,0);
   eff1_3006->SetPassedEvents(40,0);
   eff1_3006->SetTotalEvents(41,0);
   eff1_3006->SetPassedEvents(41,0);
   eff1_3006->SetTotalEvents(42,0);
   eff1_3006->SetPassedEvents(42,0);
   eff1_3006->SetTotalEvents(43,0);
   eff1_3006->SetPassedEvents(43,0);
   eff1_3006->SetTotalEvents(44,0);
   eff1_3006->SetPassedEvents(44,0);
   eff1_3006->SetTotalEvents(45,0);
   eff1_3006->SetPassedEvents(45,0);
   eff1_3006->SetTotalEvents(46,0);
   eff1_3006->SetPassedEvents(46,0);
   eff1_3006->SetTotalEvents(47,0);
   eff1_3006->SetPassedEvents(47,0);
   eff1_3006->SetTotalEvents(48,0);
   eff1_3006->SetPassedEvents(48,0);
   eff1_3006->SetTotalEvents(49,0);
   eff1_3006->SetPassedEvents(49,0);
   eff1_3006->SetTotalEvents(50,0);
   eff1_3006->SetPassedEvents(50,0);
   eff1_3006->SetTotalEvents(51,0);
   eff1_3006->SetPassedEvents(51,0);
   eff1_3006->SetTotalEvents(52,0);
   eff1_3006->SetPassedEvents(52,0);
   eff1_3006->SetTotalEvents(53,0);
   eff1_3006->SetPassedEvents(53,0);
   eff1_3006->SetTotalEvents(54,0);
   eff1_3006->SetPassedEvents(54,0);
   eff1_3006->SetTotalEvents(55,2076);
   eff1_3006->SetPassedEvents(55,16);
   eff1_3006->SetTotalEvents(56,2282);
   eff1_3006->SetPassedEvents(56,24);
   eff1_3006->SetTotalEvents(57,2368);
   eff1_3006->SetPassedEvents(57,88);
   eff1_3006->SetTotalEvents(58,2358);
   eff1_3006->SetPassedEvents(58,164);
   eff1_3006->SetTotalEvents(59,2462);
   eff1_3006->SetPassedEvents(59,345);
   eff1_3006->SetTotalEvents(60,2595);
   eff1_3006->SetPassedEvents(60,625);
   eff1_3006->SetTotalEvents(61,2646);
   eff1_3006->SetPassedEvents(61,1049);
   eff1_3006->SetTotalEvents(62,2638);
   eff1_3006->SetPassedEvents(62,1498);
   eff1_3006->SetTotalEvents(63,2648);
   eff1_3006->SetPassedEvents(63,1911);
   eff1_3006->SetTotalEvents(64,2672);
   eff1_3006->SetPassedEvents(64,2178);
   eff1_3006->SetTotalEvents(65,2787);
   eff1_3006->SetPassedEvents(65,2377);
   eff1_3006->SetTotalEvents(66,2742);
   eff1_3006->SetPassedEvents(66,2385);
   eff1_3006->SetTotalEvents(67,2788);
   eff1_3006->SetPassedEvents(67,2465);
   eff1_3006->SetTotalEvents(68,2860);
   eff1_3006->SetPassedEvents(68,2536);
   eff1_3006->SetTotalEvents(69,2851);
   eff1_3006->SetPassedEvents(69,2505);
   eff1_3006->SetTotalEvents(70,2824);
   eff1_3006->SetPassedEvents(70,2513);
   eff1_3006->SetTotalEvents(71,2840);
   eff1_3006->SetPassedEvents(71,2476);
   eff1_3006->SetTotalEvents(72,2940);
   eff1_3006->SetPassedEvents(72,2615);
   eff1_3006->SetTotalEvents(73,2890);
   eff1_3006->SetPassedEvents(73,2532);
   eff1_3006->SetTotalEvents(74,2989);
   eff1_3006->SetPassedEvents(74,2611);
   eff1_3006->SetTotalEvents(75,2931);
   eff1_3006->SetPassedEvents(75,2581);
   eff1_3006->SetTotalEvents(76,2803);
   eff1_3006->SetPassedEvents(76,2464);
   eff1_3006->SetTotalEvents(77,2916);
   eff1_3006->SetPassedEvents(77,2561);
   eff1_3006->SetTotalEvents(78,2849);
   eff1_3006->SetPassedEvents(78,2491);
   eff1_3006->SetTotalEvents(79,2992);
   eff1_3006->SetPassedEvents(79,2644);
   eff1_3006->SetTotalEvents(80,2862);
   eff1_3006->SetPassedEvents(80,2502);
   eff1_3006->SetTotalEvents(81,2962);
   eff1_3006->SetPassedEvents(81,2599);
   eff1_3006->SetTotalEvents(82,2836);
   eff1_3006->SetPassedEvents(82,2501);
   eff1_3006->SetTotalEvents(83,2816);
   eff1_3006->SetPassedEvents(83,2489);
   eff1_3006->SetTotalEvents(84,2795);
   eff1_3006->SetPassedEvents(84,2479);
   eff1_3006->SetTotalEvents(85,2844);
   eff1_3006->SetPassedEvents(85,2499);
   eff1_3006->SetTotalEvents(86,2823);
   eff1_3006->SetPassedEvents(86,2499);
   eff1_3006->SetTotalEvents(87,2812);
   eff1_3006->SetPassedEvents(87,2472);
   eff1_3006->SetTotalEvents(88,2709);
   eff1_3006->SetPassedEvents(88,2368);
   eff1_3006->SetTotalEvents(89,2684);
   eff1_3006->SetPassedEvents(89,2367);
   eff1_3006->SetTotalEvents(90,2767);
   eff1_3006->SetPassedEvents(90,2460);
   eff1_3006->SetTotalEvents(91,2691);
   eff1_3006->SetPassedEvents(91,2391);
   eff1_3006->SetTotalEvents(92,2696);
   eff1_3006->SetPassedEvents(92,2371);
   eff1_3006->SetTotalEvents(93,2664);
   eff1_3006->SetPassedEvents(93,2345);
   eff1_3006->SetTotalEvents(94,2529);
   eff1_3006->SetPassedEvents(94,2225);
   eff1_3006->SetTotalEvents(95,2535);
   eff1_3006->SetPassedEvents(95,2245);
   eff1_3006->SetTotalEvents(96,2461);
   eff1_3006->SetPassedEvents(96,2162);
   eff1_3006->SetTotalEvents(97,2360);
   eff1_3006->SetPassedEvents(97,2078);
   eff1_3006->SetTotalEvents(98,2317);
   eff1_3006->SetPassedEvents(98,2031);
   eff1_3006->SetTotalEvents(99,2272);
   eff1_3006->SetPassedEvents(99,2002);
   eff1_3006->SetTotalEvents(100,2182);
   eff1_3006->SetPassedEvents(100,1927);
   eff1_3006->SetTotalEvents(101,2077);
   eff1_3006->SetPassedEvents(101,1824);
   eff1_3006->SetTotalEvents(102,1932);
   eff1_3006->SetPassedEvents(102,1708);
   eff1_3006->SetTotalEvents(103,1893);
   eff1_3006->SetPassedEvents(103,1665);
   eff1_3006->SetTotalEvents(104,1762);
   eff1_3006->SetPassedEvents(104,1537);
   eff1_3006->SetTotalEvents(105,1563);
   eff1_3006->SetPassedEvents(105,1358);
   eff1_3006->SetTotalEvents(106,1632);
   eff1_3006->SetPassedEvents(106,1433);
   eff1_3006->SetTotalEvents(107,1422);
   eff1_3006->SetPassedEvents(107,1259);
   eff1_3006->SetTotalEvents(108,1363);
   eff1_3006->SetPassedEvents(108,1191);
   eff1_3006->SetTotalEvents(109,1238);
   eff1_3006->SetPassedEvents(109,1060);
   eff1_3006->SetTotalEvents(110,1102);
   eff1_3006->SetPassedEvents(110,947);
   eff1_3006->SetTotalEvents(111,962);
   eff1_3006->SetPassedEvents(111,833);
   eff1_3006->SetTotalEvents(112,865);
   eff1_3006->SetPassedEvents(112,758);
   eff1_3006->SetTotalEvents(113,763);
   eff1_3006->SetPassedEvents(113,675);
   eff1_3006->SetTotalEvents(114,657);
   eff1_3006->SetPassedEvents(114,548);
   eff1_3006->SetTotalEvents(115,556);
   eff1_3006->SetPassedEvents(115,471);
   eff1_3006->SetTotalEvents(116,505);
   eff1_3006->SetPassedEvents(116,444);
   eff1_3006->SetTotalEvents(117,419);
   eff1_3006->SetPassedEvents(117,356);
   eff1_3006->SetTotalEvents(118,323);
   eff1_3006->SetPassedEvents(118,261);
   eff1_3006->SetTotalEvents(119,264);
   eff1_3006->SetPassedEvents(119,226);
   eff1_3006->SetTotalEvents(120,0);
   eff1_3006->SetPassedEvents(120,0);
   eff1_3006->SetTotalEvents(121,0);
   eff1_3006->SetPassedEvents(121,0);
   eff1_3006->SetTotalEvents(122,0);
   eff1_3006->SetPassedEvents(122,0);
   eff1_3006->SetTotalEvents(123,0);
   eff1_3006->SetPassedEvents(123,0);
   eff1_3006->SetTotalEvents(124,0);
   eff1_3006->SetPassedEvents(124,0);
   eff1_3006->SetTotalEvents(125,0);
   eff1_3006->SetPassedEvents(125,0);
   eff1_3006->SetTotalEvents(126,0);
   eff1_3006->SetPassedEvents(126,0);
   eff1_3006->SetFillColor(19);
   eff1_3006->SetLineColor(6);
   eff1_3006->SetLineWidth(2);
   eff1_3006->SetMarkerColor(6);
   eff1_3006->Draw("samep");
   
   TLegend *leg = new TLegend(0.2819444,0.2020997,0.5361111,0.5013123,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","#eta_{Z',Res}^{down}","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextAlign(22);
   entry->SetTextFont(62);
   entry=leg->AddEntry("eff1_200","m_{Z'}=200 MeV","L");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry->SetTextSize(0.03);
   entry=leg->AddEntry("eff1_250","m_{Z'}=250 MeV","L");

   ci = TColor::GetColor("#979700");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry->SetTextSize(0.03);
   entry=leg->AddEntry("eff1_300","m_{Z'}=300 MeV","L");
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry->SetTextSize(0.03);
   leg->Draw();
   
   leg = new TLegend(0.5402778,0.2020997,0.8055556,0.5013123,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("NULL","#eta_{Z',Rad}^{down}","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextAlign(22);
   entry->SetTextFont(62);
   entry=leg->AddEntry("eff1_3","m_{Z'}=3 MeV","L");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry->SetTextSize(0.03);
   entry=leg->AddEntry("eff1_30","m_{Z'}=30 MeV","L");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry->SetTextSize(0.03);
   entry=leg->AddEntry("eff1_300","m_{Z'}=300 MeV","L");
   entry->SetLineColor(3);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry->SetTextSize(0.03);
   leg->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}

